Revised Filter Profiles and Zero Points for Broadband Photometry

Estimating accurate bolometric fluxes for stars requires reliable photometry to absolutely flux calibrate the spectra. This is a significant problem for studies of very bright stars, which are generally saturated in modern photometric surveys. Instead we must rely on photometry with less precise calibration. We utilize precisely flux-calibrated spectra to derive improved filter bandpasses and zero points for the most common sources of photometry for bright stars. In total we test 40 different filters in the General Catalog of Photometric Data as well as those from Tycho-2 and Hipparcos. We show that utilizing inaccurate filter profiles from the literature can create significant color terms resulting in fluxes that deviate by >10% from actual values. To remedy this we employ an empirical approach; we iteratively adjust the literature filter profile and zero point, convolve it with catalog spectra, and compare to the corresponding flux from the photometry. We adopt the passband values that produces the best agreement between photometry and spectroscopy and is independent of stellar color. We find that while most zero points change by <5%, a few systems change by 10-15%. Our final profiles and zero points are similar to recent estimates from the literature. Based on determinations of systematic errors in our selected spectroscopic libraries, we estimate that most of our improved zero points are accurate to 0.5-1% or better.

==> anc/Filters.ascii <==
Johnson
       U     	       B     	       V     	
 2942.0	 0.000	 3566.0	 0.000	 4718.2	 0.000
 2954.8	 0.009	 3585.2	 0.004	 4748.4	 0.013
 2967.6	 0.018	 3604.3	 0.008	 4778.6	 0.027
 2980.3	 0.027	 3623.5	 0.012	 4808.9	 0.047
 2993.1	 0.037	 3642.7	 0.016	 4839.1	 0.077
 3005.9	 0.048	 3661.8	 0.023	 4869.3	 0.117
 3018.7	 0.058	 3681.0	 0.034	 4899.6	 0.169
 3031.5	 0.070	 3700.2	 0.049	 4929.8	 0.232
 3044.3	 0.082	 3719.4	 0.064	 4960.0	 0.309
 3057.1	 0.094	 3738.5	 0.081	 4990.3	 0.396
 3069.8	 0.106	 3757.7	 0.113	 5020.5	 0.487
 3082.6	 0.119	 3776.9	 0.163	 5050.7	 0.580
 3095.4	 0.133	 3796.0	 0.229	 5080.9	 0.671
 3108.2	 0.147	 3815.2	 0.298	 5111.2	 0.757
 3121.0	 0.161	 3834.4	 0.369	 5141.4	 0.832
 3133.8	 0.176	 3853.5	 0.438	 5171.6	 0.894
 3146.6	 0.191	 3872.7	 0.506	 5201.9	 0.941
 3159.3	 0.206	 3891.9	 0.573	 5232.1	 0.974
 3172.1	 0.222	 3911.1	 0.640	 5262.3	 0.993
 3184.9	 0.238	 3930.2	 0.706	 5292.5	 0.999
 3197.7	 0.255	 3949.4	 0.760	 5322.8	 0.994
 3210.5	 0.272	 3968.6	 0.798	 5353.0	 0.982
 3223.3	 0.289	 3987.7	 0.823	 5383.2	 0.964
 3236.0	 0.306	 4006.9	 0.845	 5413.5	 0.943
 3248.8	 0.324	 4026.1	 0.867	 5443.7	 0.917
 3261.6	 0.341	 4045.3	 0.888	 5473.9	 0.890
 3274.4	 0.359	 4064.4	 0.905	 5504.1	 0.859
 3287.2	 0.378	 4083.6	 0.920	 5534.4	 0.827
 3300.0	 0.396	 4102.8	 0.934	 5564.6	 0.793
 3312.8	 0.415	 4121.9	 0.948	 5594.8	 0.758
 3325.5	 0.434	 4141.1	 0.960	 5625.1	 0.722
 3338.3	 0.453	 4160.3	 0.969	 5655.3	 0.686
 3351.1	 0.473	 4179.4	 0.976	 5685.5	 0.651
 3363.9	 0.493	 4198.6	 0.982	 5715.8	 0.618
 3376.7	 0.513	 4217.8	 0.988	 5746.0	 0.588
 3389.5	 0.533	 4237.0	 0.993	 5776.2	 0.558
 3402.3	 0.553	 4256.1	 0.996	 5806.4	 0.529
 3415.0	 0.574	 4275.3	 0.998	 5836.7	 0.499
 3427.8	 0.595	 4294.5	 0.999	 5866.9	 0.470
 3440.6	 0.616	 4313.6	 1.000	 5897.1	 0.440
 3453.4	 0.637	 4332.8	 0.998	 5927.4	 0.411
 3466.2	 0.657	 4352.0	 0.994	 5957.6	 0.383
 3479.0	 0.678	 4371.2	 0.987	 5987.8	 0.356
 3491.8	 0.699	 4390.3	 0.980	 6018.0	 0.330
 3504.5	 0.719	 4409.5	 0.971	 6048.3	 0.304
 3517.3	 0.739	 4428.7	 0.960	 6078.5	 0.281
 3530.1	 0.759	 4447.8	 0.946	 6108.7	 0.258
 3542.9	 0.778	 4467.0	 0.930	 6139.0	 0.237
 3555.7	 0.797	 4486.2	 0.913	 6169.2	 0.217
 3568.5	 0.815	 4505.3	 0.896	 6199.4	 0.198
 3581.3	 0.832	 4524.5	 0.879	 6229.7	 0.180
 3594.0	 0.850	 4543.7	 0.862	 6259.9	 0.164
 3606.8	 0.867	 4562.9	 0.846	 6290.1	 0.149
 3619.6	 0.883	 4582.0	 0.829	 6320.3	 0.135
 3632.4	 0.899	 4601.2	 0.812	 6350.6	 0.121
 3645.2	 0.915	 4620.4	 0.794	 6380.8	 0.109
 3658.0	 0.930	 4639.5	 0.776	 6411.0	 0.098
 3670.7	 0.945	 4658.7	 0.757	 6441.3	 0.087
 3683.5	 0.959	 4677.9	 0.737	 6471.5	 0.078
 3696.3	 0.972	 4697.1	 0.716	 6501.7	 0.068
 3709.1	 0.983	 4716.2	 0.695	 6531.9	 0.059
 3721.9	 0.992	 4735.4	 0.672	 6562.2	 0.051
 3734.7	 0.998	 4754.6	 0.649	 6592.4	 0.044
 3747.5	 1.000	 4773.7	 0.625	 6622.6	 0.037
 3760.2	 0.998	 4792.9	 0.601	 6652.9	 0.031
 3773.0	 0.991	 4812.1	 0.577	 6683.1	 0.026
 3785.8	 0.979	 4831.3	 0.554	 6713.3	 0.022
 3798.6	 0.960	 4850.4	 0.531	 6743.6	 0.018
 3811.4	 0.935	 4869.6	 0.507	 6773.8	 0.016
 3824.2	 0.905	 4888.8	 0.484	 6804.0	 0.013
 3837.0	 0.868	 4907.9	 0.461	 6834.2	 0.011
 3849.7	 0.826	 4927.1	 0.438	 6864.5	 0.010
 3862.5	 0.779	 4946.3	 0.415	 6894.7	 0.008
 3875.3	 0.728	 4965.4	 0.392	 6924.9	 0.007
 3888.1	 0.675	 4984.6	 0.368	 6955.2	 0.007
 3900.9	 0.621	 5003.8	 0.345	 6985.4	 0.006
 3913.7	 0.566	 5023.0	 0.322	 7015.6	 0.006
 3926.5	 0.512	 5042.1	 0.298	 7045.8	 0.005
 3939.2	 0.460	 5061.3	 0.274	 7076.1	 0.005
 3952.0	 0.409	 5080.5	 0.251	 7106.3	 0.004
 3964.8	 0.362	 5099.6	 0.231	 7136.5	 0.004
 3977.6	 0.316	 5118.8	 0.214	 7166.8	 0.004
 3990.4	 0.274	 5138.0	 0.198	 7197.0	 0.003
 4003.2	 0.236	 5157.2	 0.181	 7227.2	 0.003
 4016.0	 0.201	 5176.3	 0.165	 7257.4	 0.003
 4028.7	 0.169	 5195.5	 0.148	 7287.7	 0.002
 4041.5	 0.141	 5214.7	 0.132	 7317.9	 0.002
 4054.3	 0.116	 5233.8	 0.115	 7348.1	 0.002
 4067.1	 0.094	 5253.0	 0.099	 7378.4	 0.002
 4079.9	 0.076	 5272.2	 0.083	 7408.6	 0.001
 4092.7	 0.060	 5291.3	 0.069	 7438.8	 0.001
 4105.4	 0.047	 5310.5	 0.057	 7469.1	 0.001
 4118.2	 0.036	 5329.7	 0.045	 7499.3	 0.001
 4131.0	 0.027	 5348.9	 0.032	 7529.5	 0.001
 4143.8	 0.019	 5368.0	 0.022	 7559.7	 0.001
 4156.6	 0.013	 5387.2	 0.015	 7590.0	 0.000
 4169.4	 0.009	 5406.4	 0.011	 7620.2	 0.000
 4182.2	 0.005	 5425.5	 0.008	 7650.4	 0.000
 4194.9	 0.003	 5444.7	 0.004	 7680.7	 0.000
--------------------------------
Cape
       U     	
 3190.4	 0.000
 3209.1	 0.002
 3227.7	 0.005
 3246.4	 0.007
 3265.1	 0.009
 3283.7	 0.011
 3302.4	 0.013
 3321.1	 0.015
 3339.8	 0.017
 3358.4	 0.019
 3377.1	 0.024
 3395.8	 0.032
 3414.5	 0.043
 3433.1	 0.057
 3451.8	 0.079
 3470.5	 0.106
 3489.2	 0.137
 3507.8	 0.173
 3526.5	 0.214
 3545.2	 0.258
 3563.9	 0.306
 3582.5	 0.357
 3601.2	 0.411
 3619.9	 0.466
 3638.6	 0.522
 3657.2	 0.580
 3675.9	 0.637
 3694.6	 0.692
 3713.3	 0.746
 3731.9	 0.799
 3750.6	 0.847
 3769.3	 0.889
 3787.9	 0.927
 3806.6	 0.958
 3825.3	 0.981
 3844.0	 0.993
 3862.6	 0.999
 3881.3	 0.994
 3900.0	 0.975
 3918.7	 0.944
 3937.3	 0.904
 3956.0	 0.852
 3974.7	 0.785
 3993.4	 0.712
 4012.0	 0.637
 4030.7	 0.560
 4049.4	 0.482
 4068.1	 0.409
 4086.7	 0.347
 4105.4	 0.297
 4124.1	 0.253
 4142.8	 0.216
 4161.4	 0.189
 4180.1	 0.171
 4198.8	 0.155
 4217.5	 0.141
 4236.1	 0.131
 4254.8	 0.122
 4273.5	 0.114
 4292.1	 0.108
 4310.8	 0.103
 4329.5	 0.098
 4348.2	 0.094
 4366.8	 0.091
 4385.5	 0.088
 4404.2	 0.086
 4422.9	 0.085
 4441.5	 0.085
 4460.2	 0.085
 4478.9	 0.087
 4497.6	 0.089
 4516.2	 0.092
 4534.9	 0.096
 4553.6	 0.099
 4572.3	 0.103
 4590.9	 0.107
 4609.6	 0.110
 4628.3	 0.112
 4647.0	 0.113
 4665.6	 0.114
 4684.3	 0.113
 4703.0	 0.111
 4721.6	 0.108
 4740.3	 0.105
 4759.0	 0.100
 4777.7	 0.094
 4796.3	 0.087
 4815.0	 0.080
 4833.7	 0.072
 4852.4	 0.064
 4871.0	 0.056
 4889.7	 0.048
 4908.4	 0.041
 4927.1	 0.034
 4945.7	 0.028
 4964.4	 0.022
 4983.1	 0.016
 5001.8	 0.011
 5020.4	 0.005
--------------------------------
DDO
       m35   	       m38   	       m41   	       m42   	       m45   	       m48   	
 3166.1	 0.000	 3605.5	 0.000	 4094.0	 0.000	 4199.0	 0.000	 4454.2	 0.000	 4695.1	 0.000
 3173.5	 0.003	 3611.1	 0.008	 4095.8	 0.001	 4200.3	 0.002	 4455.5	 0.003	 4699.4	 0.007
 3181.0	 0.006	 3616.8	 0.017	 4097.6	 0.003	 4201.5	 0.004	 4456.7	 0.006	 4703.6	 0.011
 3188.5	 0.010	 3622.4	 0.027	 4099.4	 0.004	 4202.7	 0.006	 4458.0	 0.010	 4707.8	 0.014
 3196.0	 0.017	 3628.0	 0.041	 4101.2	 0.006	 4204.0	 0.010	 4459.2	 0.013	 4712.0	 0.016
 3203.4	 0.026	 3633.7	 0.057	 4103.0	 0.009	 4205.2	 0.014	 4460.5	 0.018	 4716.3	 0.018
 3210.9	 0.037	 3639.3	 0.075	 4104.8	 0.012	 4206.5	 0.020	 4461.7	 0.022	 4720.5	 0.021
 3218.4	 0.052	 3644.9	 0.097	 4106.6	 0.016	 4207.7	 0.025	 4463.0	 0.028	 4724.7	 0.024
 3225.9	 0.070	 3650.6	 0.121	 4108.4	 0.021	 4209.0	 0.030	 4464.2	 0.035	 4728.9	 0.028
 3233.4	 0.093	 3656.2	 0.148	 4110.2	 0.027	 4210.2	 0.034	 4465.4	 0.044	 4733.1	 0.033
 3240.8	 0.117	 3661.8	 0.177	 4112.0	 0.034	 4211.4	 0.041	 4466.7	 0.055	 4737.4	 0.039
 3248.3	 0.146	 3667.4	 0.210	 4113.8	 0.041	 4212.7	 0.054	 4467.9	 0.071	 4741.6	 0.047
 3255.8	 0.179	 3673.1	 0.245	 4115.6	 0.051	 4213.9	 0.073	 4469.2	 0.093	 4745.8	 0.055
 3263.3	 0.215	 3678.7	 0.281	 4117.4	 0.062	 4215.2	 0.095	 4470.4	 0.119	 4750.0	 0.064
 3270.7	 0.251	 3684.3	 0.319	 4119.2	 0.076	 4216.4	 0.122	 4471.7	 0.152	 4754.2	 0.075
 3278.2	 0.290	 3690.0	 0.357	 4121.0	 0.094	 4217.6	 0.154	 4472.9	 0.194	 4758.5	 0.088
 3285.7	 0.329	 3695.6	 0.396	 4122.8	 0.115	 4218.9	 0.192	 4474.2	 0.245	 4762.7	 0.103
 3293.2	 0.370	 3701.2	 0.436	 4124.6	 0.141	 4220.1	 0.233	 4475.4	 0.299	 4766.9	 0.121
 3300.7	 0.411	 3706.8	 0.475	 4126.4	 0.171	 4221.4	 0.282	 4476.6	 0.357	 4771.1	 0.143
 3308.1	 0.454	 3712.5	 0.514	 4128.2	 0.205	 4222.6	 0.340	 4477.9	 0.419	 4775.3	 0.169
 3315.6	 0.498	 3718.1	 0.552	 4130.0	 0.243	 4223.9	 0.404	 4479.1	 0.483	 4779.6	 0.200
 3323.1	 0.539	 3723.7	 0.589	 4131.8	 0.287	 4225.1	 0.469	 4480.4	 0.549	 4783.8	 0.237
 3330.6	 0.578	 3729.4	 0.624	 4133.6	 0.341	 4226.3	 0.537	 4481.6	 0.617	 4788.0	 0.279
 3338.0	 0.615	 3735.0	 0.659	 4135.4	 0.404	 4227.6	 0.607	 4482.9	 0.688	 4792.2	 0.330
 3345.5	 0.651	 3740.6	 0.692	 4137.2	 0.472	 4228.8	 0.676	 4484.1	 0.757	 4796.5	 0.388
 3353.0	 0.685	 3746.2	 0.724	 4139.0	 0.537	 4230.1	 0.740	 4485.4	 0.813	 4800.7	 0.453
 3360.5	 0.718	 3751.9	 0.755	 4140.8	 0.599	 4231.3	 0.800	 4486.6	 0.855	 4804.9	 0.522
 3368.0	 0.750	 3757.5	 0.783	 4142.6	 0.659	 4232.6	 0.856	 4487.8	 0.888	 4809.1	 0.593
 3375.4	 0.780	 3763.1	 0.810	 4144.4	 0.717	 4233.8	 0.902	 4489.1	 0.913	 4813.3	 0.663
 3382.9	 0.806	 3768.8	 0.835	 4146.2	 0.774	 4235.0	 0.933	 4490.3	 0.931	 4817.6	 0.730
 3390.4	 0.830	 3774.4	 0.857	 4148.0	 0.829	 4236.3	 0.950	 4491.6	 0.940	 4821.8	 0.792
 3397.9	 0.853	 3780.0	 0.877	 4149.8	 0.874	 4237.5	 0.961	 4492.8	 0.946	 4826.0	 0.846
 3405.3	 0.875	 3785.7	 0.896	 4151.6	 0.909	 4238.8	 0.967	 4494.1	 0.951	 4830.2	 0.891
 3412.8	 0.896	 3791.3	 0.913	 4153.4	 0.934	 4240.0	 0.969	 4495.3	 0.954	 4834.4	 0.926
 3420.3	 0.916	 3796.9	 0.929	 4155.2	 0.953	 4241.2	 0.968	 4496.6	 0.955	 4838.7	 0.952
 3427.8	 0.934	 3802.5	 0.944	 4157.0	 0.965	 4242.5	 0.965	 4497.8	 0.957	 4842.9	 0.971
 3435.3	 0.947	 3808.2	 0.956	 4158.8	 0.971	 4243.7	 0.963	 4499.0	 0.961	 4847.1	 0.983
 3442.7	 0.956	 3813.8	 0.967	 4160.6	 0.976	 4245.0	 0.959	 4500.3	 0.966	 4851.3	 0.991
 3450.2	 0.964	 3819.4	 0.976	 4162.4	 0.980	 4246.2	 0.956	 4501.5	 0.972	 4855.5	 0.996
 3457.7	 0.972	 3825.1	 0.983	 4164.2	 0.983	 4247.5	 0.954	 4502.8	 0.977	 4859.8	 0.999
 3465.2	 0.979	 3830.7	 0.989	 4166.0	 0.986	 4248.7	 0.952	 4504.0	 0.983	 4864.0	 1.000
 3472.6	 0.985	 3836.3	 0.994	 4167.8	 0.989	 4249.9	 0.952	 4505.3	 0.988	 4868.2	 1.000
 3480.1	 0.991	 3841.9	 0.997	 4169.6	 0.991	 4251.2	 0.953	 4506.5	 0.993	 4872.4	 0.999
 3487.6	 0.995	 3847.6	 0.999	 4171.4	 0.993	 4252.4	 0.957	 4507.8	 0.996	 4876.7	 0.999
 3495.1	 0.997	 3853.2	 1.000	 4173.2	 0.995	 4253.7	 0.962	 4509.0	 0.999	 4880.9	 0.998
 3502.6	 0.999	 3858.8	 1.000	 4175.0	 0.996	 4254.9	 0.969	 4510.2	 1.000	 4885.1	 0.997
 3510.0	 1.000	 3864.5	 0.998	 4176.8	 0.997	 4256.2	 0.974	 4511.5	 0.999	 4889.3	 0.996
 3517.5	 1.000	 3870.1	 0.996	 4178.6	 0.998	 4257.4	 0.979	 4512.7	 0.996	 4893.5	 0.995
 3525.0	 0.999	 3875.7	 0.992	 4180.4	 0.999	 4258.6	 0.984	 4514.0	 0.990	 4897.8	 0.995
 3532.5	 0.997	 3881.4	 0.988	 4182.2	 1.000	 4259.9	 0.988	 4515.2	 0.985	 4902.0	 0.994
 3539.9	 0.993	 3887.0	 0.983	 4184.0	 1.000	 4261.1	 0.992	 4516.5	 0.978	 4906.2	 0.994
 3547.4	 0.987	 3892.6	 0.976	 4185.8	 1.000	 4262.4	 0.995	 4517.7	 0.972	 4910.4	 0.993
 3554.9	 0.981	 3898.2	 0.967	 4187.6	 0.999	 4263.6	 0.998	 4519.0	 0.965	 4914.6	 0.992
 3562.4	 0.973	 3903.9	 0.957	 4189.4	 0.998	 4264.8	 1.000	 4520.2	 0.959	 4918.9	 0.992
 3569.9	 0.964	 3909.5	 0.944	 4191.2	 0.997	 4266.1	 1.000	 4521.4	 0.954	 4923.1	 0.991
 3577.3	 0.954	 3915.1	 0.929	 4193.0	 0.996	 4267.3	 0.998	 4522.7	 0.949	 4927.3	 0.990
 3584.8	 0.943	 3920.8	 0.912	 4194.8	 0.995	 4268.6	 0.995	 4523.9	 0.945	 4931.5	 0.990
 3592.3	 0.930	 3926.4	 0.893	 4196.6	 0.994	 4269.8	 0.988	 4525.2	 0.943	 4935.7	 0.989
 3599.8	 0.916	 3932.0	 0.872	 4198.4	 0.992	 4271.1	 0.978	 4526.4	 0.942	 4940.0	 0.988
 3607.2	 0.901	 3937.6	 0.849	 4200.2	 0.990	 4272.3	 0.966	 4527.7	 0.942	 4944.2	 0.987
 3614.7	 0.885	 3943.3	 0.825	 4202.0	 0.987	 4273.5	 0.950	 4528.9	 0.941	 4948.4	 0.986
 3622.2	 0.867	 3948.9	 0.801	 4203.8	 0.984	 4274.8	 0.929	 4530.2	 0.939	 4952.6	 0.984
 3629.7	 0.848	 3954.5	 0.778	 4205.6	 0.979	 4276.0	 0.903	 4531.4	 0.936	 4956.8	 0.981
 3637.2	 0.828	 3960.2	 0.755	 4207.4	 0.973	 4277.3	 0.875	 4532.6	 0.931	 4961.1	 0.976
 3644.6	 0.805	 3965.8	 0.730	 4209.2	 0.966	 4278.5	 0.843	 4533.9	 0.920	 4965.3	 0.970
 3652.1	 0.781	 3971.4	 0.702	 4211.0	 0.948	 4279.8	 0.809	 4535.1	 0.903	 4969.5	 0.962
 3659.6	 0.756	 3977.1	 0.671	 4212.8	 0.919	 4281.0	 0.772	 4536.4	 0.881	 4973.7	 0.949
 3667.1	 0.731	 3982.7	 0.640	 4214.6	 0.881	 4282.2	 0.730	 4537.6	 0.848	 4978.0	 0.932
 3674.5	 0.704	 3988.3	 0.608	 4216.4	 0.836	 4283.5	 0.681	 4538.9	 0.800	 4982.2	 0.909
 3682.0	 0.676	 3993.9	 0.577	 4218.2	 0.785	 4284.7	 0.626	 4540.1	 0.737	 4986.4	 0.883
 3689.5	 0.648	 3999.6	 0.545	 4220.0	 0.726	 4286.0	 0.571	 4541.4	 0.669	 4990.6	 0.853
 3697.0	 0.617	 4005.2	 0.514	 4221.8	 0.665	 4287.2	 0.517	 4542.6	 0.599	 4994.8	 0.818
 3704.5	 0.584	 4010.8	 0.483	 4223.6	 0.599	 4288.4	 0.466	 4543.9	 0.526	 4999.1	 0.774
 3711.9	 0.550	 4016.5	 0.451	 4225.4	 0.531	 4289.7	 0.417	 4545.1	 0.452	 5003.3	 0.721
 3719.4	 0.515	 4022.1	 0.420	 4227.2	 0.464	 4290.9	 0.369	 4546.3	 0.383	 5007.5	 0.662
 3726.9	 0.479	 4027.7	 0.390	 4229.0	 0.400	 4292.2	 0.322	 4547.6	 0.323	 5011.7	 0.604
 3734.4	 0.442	 4033.3	 0.360	 4230.8	 0.339	 4293.4	 0.276	 4548.8	 0.272	 5015.9	 0.546
 3741.8	 0.405	 4039.0	 0.329	 4232.6	 0.285	 4294.7	 0.233	 4550.1	 0.224	 5020.2	 0.490
 3749.3	 0.369	 4044.6	 0.299	 4234.4	 0.238	 4295.9	 0.196	 4551.3	 0.183	 5024.4	 0.435
 3756.8	 0.333	 4050.2	 0.269	 4236.2	 0.200	 4297.1	 0.166	 4552.6	 0.149	 5028.6	 0.382
 3764.3	 0.299	 4055.9	 0.241	 4238.0	 0.168	 4298.4	 0.141	 4553.8	 0.121	 5032.8	 0.334
 3771.8	 0.265	 4061.5	 0.216	 4239.8	 0.143	 4299.6	 0.119	 4555.1	 0.097	 5037.0	 0.292
 3779.2	 0.234	 4067.1	 0.192	 4241.6	 0.123	 4300.9	 0.101	 4556.3	 0.078	 5041.3	 0.256
 3786.7	 0.205	 4072.8	 0.170	 4243.4	 0.106	 4302.1	 0.087	 4557.5	 0.065	 5045.5	 0.224
 3794.2	 0.178	 4078.4	 0.150	 4245.2	 0.091	 4303.4	 0.073	 4558.8	 0.054	 5049.7	 0.196
 3801.7	 0.152	 4084.0	 0.132	 4247.0	 0.078	 4304.6	 0.062	 4560.0	 0.045	 5053.9	 0.173
 3809.1	 0.128	 4089.6	 0.114	 4248.8	 0.066	 4305.8	 0.053	 4561.3	 0.038	 5058.2	 0.152
 3816.6	 0.105	 4095.3	 0.098	 4250.6	 0.055	 4307.1	 0.046	 4562.5	 0.033	 5062.4	 0.134
 3824.1	 0.085	 4100.9	 0.084	 4252.4	 0.045	 4308.3	 0.038	 4563.8	 0.028	 5066.6	 0.118
 3831.6	 0.067	 4106.5	 0.070	 4254.2	 0.035	 4309.6	 0.032	 4565.0	 0.024	 5070.8	 0.103
 3839.1	 0.052	 4112.2	 0.058	 4256.0	 0.028	 4310.8	 0.026	 4566.3	 0.021	 5075.0	 0.090
 3846.5	 0.038	 4117.8	 0.048	 4257.8	 0.022	 4312.0	 0.021	 4567.5	 0.018	 5079.3	 0.078
 3854.0	 0.027	 4123.4	 0.038	 4259.6	 0.018	 4313.3	 0.016	 4568.7	 0.015	 5083.5	 0.068
 3861.5	 0.019	 4129.0	 0.030	 4261.4	 0.014	 4314.5	 0.013	 4570.0	 0.012	 5087.7	 0.059
 3869.0	 0.013	 4134.7	 0.023	 4263.2	 0.011	 4315.8	 0.010	 4571.2	 0.009	 5091.9	 0.049
 3876.4	 0.008	 4140.3	 0.017	 4265.0	 0.009	 4317.0	 0.008	 4572.5	 0.007	 5096.1	 0.040
 3883.9	 0.005	 4145.9	 0.012	 4266.8	 0.006	 4318.3	 0.005	 4573.7	 0.004	 5100.4	 0.030
 3891.4	 0.003	 4151.6	 0.008	 4268.6	 0.004	 4319.5	 0.004	 4575.0	 0.003	 5104.6	 0.020
 3898.9	 0.001	 4157.2	 0.004	 4270.4	 0.002	 4320.7	 0.002	 4576.2	 0.001	 5108.8	 0.010
--------------------------------
Eggen
       R     	       I     	
 5010.7	 0.000	 7309.7	 0.000
 5056.0	 0.001	 7339.2	 0.002
 5101.3	 0.003	 7368.7	 0.006
 5146.6	 0.006	 7398.1	 0.011
 5191.9	 0.012	 7427.6	 0.019
 5237.2	 0.021	 7457.1	 0.030
 5282.5	 0.037	 7486.5	 0.043
 5327.8	 0.065	 7516.0	 0.061
 5373.1	 0.114	 7545.5	 0.082
 5418.4	 0.188	 7574.9	 0.108
 5463.7	 0.293	 7604.4	 0.138
 5509.0	 0.416	 7633.9	 0.179
 5554.3	 0.524	 7663.3	 0.234
 5599.6	 0.598	 7692.8	 0.315
 5644.9	 0.649	 7722.3	 0.432
 5690.1	 0.688	 7751.8	 0.570
 5735.4	 0.719	 7781.2	 0.694
 5780.7	 0.744	 7810.7	 0.779
 5826.0	 0.764	 7840.2	 0.833
 5871.3	 0.782	 7869.6	 0.874
 5916.6	 0.798	 7899.1	 0.906
 5961.9	 0.813	 7928.6	 0.933
 6007.2	 0.827	 7958.0	 0.954
 6052.5	 0.840	 7987.5	 0.971
 6097.8	 0.851	 8017.0	 0.984
 6143.1	 0.861	 8046.4	 0.992
 6188.4	 0.870	 8075.9	 0.998
 6233.7	 0.878	 8105.4	 0.999
 6279.0	 0.887	 8134.8	 1.000
 6324.3	 0.896	 8164.3	 0.999
 6369.6	 0.904	 8193.8	 0.995
 6414.8	 0.912	 8223.2	 0.988
 6460.1	 0.919	 8252.7	 0.978
 6505.4	 0.925	 8282.2	 0.965
 6550.7	 0.932	 8311.7	 0.949
 6596.0	 0.940	 8341.1	 0.933
 6641.3	 0.947	 8370.6	 0.915
 6686.6	 0.953	 8400.1	 0.896
 6731.9	 0.959	 8429.5	 0.877
 6777.2	 0.965	 8459.0	 0.857
 6822.5	 0.971	 8488.5	 0.838
 6867.8	 0.976	 8517.9	 0.819
 6913.1	 0.981	 8547.4	 0.800
 6958.4	 0.985	 8576.9	 0.782
 7003.7	 0.989	 8606.3	 0.764
 7049.0	 0.993	 8635.8	 0.745
 7094.3	 0.996	 8665.3	 0.727
 7139.5	 0.998	 8694.7	 0.709
 7184.8	 0.998	 8724.2	 0.692
 7230.1	 0.998	 8753.7	 0.674
 7275.4	 0.999	 8783.1	 0.658
 7320.7	 0.999	 8812.6	 0.644
 7366.0	 1.000	 8842.1	 0.632
 7411.3	 1.000	 8871.6	 0.621
 7456.6	 0.999	 8901.0	 0.611
 7501.9	 0.997	 8930.5	 0.602
 7547.2	 0.994	 8960.0	 0.593
 7592.5	 0.989	 8989.4	 0.583
 7637.8	 0.985	 9018.9	 0.573
 7683.1	 0.981	 9048.4	 0.561
 7728.4	 0.975	 9077.8	 0.548
 7773.7	 0.968	 9107.3	 0.535
 7819.0	 0.958	 9136.8	 0.521
 7864.2	 0.946	 9166.2	 0.507
 7909.5	 0.930	 9195.7	 0.491
 7954.8	 0.910	 9225.2	 0.475
 8000.1	 0.884	 9254.6	 0.458
 8045.4	 0.849	 9284.1	 0.440
 8090.7	 0.801	 9313.6	 0.418
 8136.0	 0.740	 9343.0	 0.394
 8181.3	 0.670	 9372.5	 0.367
 8226.6	 0.596	 9402.0	 0.338
 8271.9	 0.523	 9431.5	 0.309
 8317.2	 0.454	 9460.9	 0.279
 8362.5	 0.392	 9490.4	 0.248
 8407.8	 0.341	 9519.9	 0.219
 8453.1	 0.299	 9549.3	 0.192
 8498.4	 0.266	 9578.8	 0.169
 8543.7	 0.241	 9608.3	 0.150
 8588.9	 0.222	 9637.7	 0.134
 8634.2	 0.207	 9667.2	 0.121
 8679.5	 0.193	 9696.7	 0.109
 8724.8	 0.183	 9726.1	 0.098
 8770.1	 0.173	 9755.6	 0.087
 8815.4	 0.162	 9785.1	 0.076
 8860.7	 0.151	 9814.5	 0.067
 8906.0	 0.139	 9844.0	 0.059
 8951.3	 0.128	 9873.5	 0.051
 8996.6	 0.118	 9902.9	 0.042
 9041.9	 0.109	 9932.4	 0.034
 9087.2	 0.099	 9961.9	 0.027
 9132.5	 0.088	 9991.4	 0.021
 9177.8	 0.077	10020.8	 0.017
 9223.1	 0.067	10050.3	 0.013
 9268.4	 0.057	10079.8	 0.010
 9313.6	 0.046	10109.2	 0.007
 9358.9	 0.035	10138.7	 0.005
 9404.2	 0.024	10168.2	 0.004
 9449.5	 0.012	10197.6	 0.002
--------------------------------
Geneva
       U     	       B1    	       B     	       B2    	       V1    	       V     	       G     	
 2909.4	 0.000	 3533.3	 0.000	 3580.5	 0.000	 4115.7	 0.000	 4972.4	 0.000	 4838.4	 0.000	 5498.3	 0.000
 2919.9	 0.013	 3546.0	 0.001	 3595.7	 0.014	 4122.7	 0.003	 4986.3	 0.043	 4857.7	 0.017	 5506.2	 0.022
 2930.5	 0.027	 3558.7	 0.002	 3610.9	 0.027	 4129.7	 0.006	 5000.2	 0.087	 4876.9	 0.035	 5514.1	 0.044
 2941.0	 0.040	 3571.5	 0.002	 3626.1	 0.041	 4136.7	 0.009	 5014.1	 0.130	 4896.2	 0.052	 5522.0	 0.066
 2951.6	 0.053	 3584.2	 0.003	 3641.4	 0.055	 4143.7	 0.012	 5028.0	 0.174	 4915.5	 0.070	 5529.8	 0.090
 2962.2	 0.067	 3597.0	 0.004	 3656.6	 0.069	 4150.7	 0.015	 5041.9	 0.218	 4934.8	 0.102	 5537.7	 0.114
 2972.7	 0.080	 3609.7	 0.004	 3671.8	 0.089	 4157.7	 0.018	 5055.8	 0.262	 4954.0	 0.158	 5545.6	 0.139
 2983.3	 0.094	 3622.4	 0.007	 3687.0	 0.118	 4164.7	 0.021	 5069.7	 0.318	 4973.3	 0.239	 5553.5	 0.170
 2993.8	 0.108	 3635.2	 0.016	 3702.2	 0.156	 4171.7	 0.024	 5083.5	 0.387	 4992.6	 0.330	 5561.4	 0.210
 3004.4	 0.121	 3647.9	 0.031	 3717.5	 0.195	 4178.7	 0.029	 5097.4	 0.470	 5011.9	 0.423	 5569.3	 0.262
 3015.0	 0.136	 3660.7	 0.049	 3732.7	 0.236	 4185.7	 0.037	 5111.3	 0.554	 5031.2	 0.514	 5577.2	 0.326
 3025.5	 0.153	 3673.4	 0.068	 3747.9	 0.277	 4192.7	 0.049	 5125.2	 0.638	 5050.4	 0.594	 5585.1	 0.398
 3036.1	 0.173	 3686.1	 0.086	 3763.1	 0.319	 4199.7	 0.064	 5139.1	 0.723	 5069.7	 0.663	 5593.0	 0.473
 3046.6	 0.195	 3698.9	 0.103	 3778.3	 0.365	 4206.7	 0.079	 5153.0	 0.807	 5089.0	 0.722	 5600.9	 0.550
 3057.2	 0.217	 3711.6	 0.121	 3793.6	 0.413	 4213.7	 0.094	 5166.9	 0.873	 5108.3	 0.782	 5608.7	 0.629
 3067.8	 0.239	 3724.4	 0.147	 3808.8	 0.463	 4220.7	 0.110	 5180.7	 0.915	 5127.6	 0.840	 5616.6	 0.703
 3078.3	 0.261	 3737.1	 0.185	 3824.0	 0.514	 4227.7	 0.126	 5194.6	 0.933	 5146.8	 0.890	 5624.5	 0.768
 3088.9	 0.283	 3749.9	 0.236	 3839.2	 0.565	 4234.7	 0.142	 5208.5	 0.948	 5166.1	 0.924	 5632.4	 0.816
 3099.4	 0.305	 3762.6	 0.290	 3854.4	 0.615	 4241.7	 0.158	 5222.4	 0.963	 5185.4	 0.945	 5640.3	 0.850
 3110.0	 0.327	 3775.3	 0.343	 3869.7	 0.659	 4248.7	 0.182	 5236.3	 0.978	 5204.7	 0.961	 5648.2	 0.877
 3120.6	 0.350	 3788.1	 0.396	 3884.9	 0.697	 4255.7	 0.214	 5250.2	 0.992	 5223.9	 0.976	 5656.1	 0.902
 3131.1	 0.372	 3800.8	 0.447	 3900.1	 0.731	 4262.7	 0.255	 5264.1	 1.000	 5243.2	 0.990	 5664.0	 0.928
 3141.7	 0.395	 3813.6	 0.498	 3915.3	 0.765	 4269.7	 0.299	 5278.0	 0.997	 5262.5	 0.998	 5671.9	 0.953
 3152.2	 0.418	 3826.3	 0.549	 3930.5	 0.799	 4276.7	 0.344	 5291.8	 0.985	 5281.8	 0.999	 5679.8	 0.976
 3162.8	 0.441	 3839.0	 0.601	 3945.8	 0.832	 4283.6	 0.389	 5305.7	 0.970	 5301.1	 0.996	 5687.7	 0.993
 3173.4	 0.465	 3851.8	 0.653	 3961.0	 0.860	 4290.6	 0.435	 5319.6	 0.955	 5320.3	 0.993	 5695.5	 1.000
 3183.9	 0.488	 3864.5	 0.704	 3976.2	 0.883	 4297.6	 0.483	 5333.5	 0.940	 5339.6	 0.990	 5703.4	 0.999
 3194.5	 0.511	 3877.3	 0.754	 3991.4	 0.900	 4304.6	 0.531	 5347.4	 0.925	 5358.9	 0.984	 5711.3	 0.994
 3205.0	 0.535	 3890.0	 0.804	 4006.7	 0.917	 4311.6	 0.577	 5361.3	 0.908	 5378.2	 0.975	 5719.2	 0.987
 3215.6	 0.559	 3902.7	 0.853	 4021.9	 0.933	 4318.6	 0.620	 5375.2	 0.888	 5397.5	 0.962	 5727.1	 0.979
 3226.2	 0.582	 3915.5	 0.895	 4037.1	 0.950	 4325.6	 0.658	 5389.1	 0.864	 5416.7	 0.949	 5735.0	 0.972
 3236.7	 0.606	 3928.2	 0.926	 4052.3	 0.963	 4332.6	 0.693	 5402.9	 0.840	 5436.0	 0.935	 5742.9	 0.963
 3247.3	 0.629	 3941.0	 0.945	 4067.5	 0.974	 4339.6	 0.729	 5416.8	 0.816	 5455.3	 0.921	 5750.8	 0.952
 3257.8	 0.652	 3953.7	 0.957	 4082.8	 0.980	 4346.6	 0.765	 5430.7	 0.791	 5474.6	 0.905	 5758.7	 0.938
 3268.4	 0.674	 3966.4	 0.967	 4098.0	 0.985	 4353.6	 0.802	 5444.6	 0.767	 5493.8	 0.888	 5766.6	 0.922
 3279.0	 0.695	 3979.2	 0.978	 4113.2	 0.991	 4360.6	 0.839	 5458.5	 0.742	 5513.1	 0.869	 5774.5	 0.905
 3289.5	 0.717	 3991.9	 0.988	 4128.4	 0.996	 4367.6	 0.878	 5472.4	 0.716	 5532.4	 0.850	 5782.3	 0.888
 3300.1	 0.738	 4004.7	 0.998	 4143.6	 0.999	 4374.6	 0.915	 5486.3	 0.689	 5551.7	 0.831	 5790.2	 0.869
 3310.6	 0.760	 4017.4	 0.999	 4158.9	 0.999	 4381.6	 0.942	 5500.1	 0.661	 5571.0	 0.812	 5798.1	 0.850
 3321.2	 0.782	 4030.2	 0.987	 4174.1	 0.995	 4388.6	 0.958	 5514.0	 0.634	 5590.2	 0.791	 5806.0	 0.831
 3331.8	 0.804	 4042.9	 0.963	 4189.3	 0.989	 4395.6	 0.964	 5527.9	 0.606	 5609.5	 0.770	 5813.9	 0.811
 3342.3	 0.826	 4055.6	 0.936	 4204.5	 0.984	 4402.6	 0.970	 5541.8	 0.578	 5628.8	 0.749	 5821.8	 0.791
 3352.9	 0.848	 4068.4	 0.909	 4219.7	 0.978	 4409.6	 0.976	 5555.7	 0.551	 5648.1	 0.727	 5829.7	 0.771
 3363.4	 0.867	 4081.1	 0.883	 4235.0	 0.971	 4416.6	 0.982	 5569.6	 0.524	 5667.4	 0.705	 5837.6	 0.751
 3374.0	 0.883	 4093.9	 0.857	 4250.2	 0.962	 4423.6	 0.988	 5583.5	 0.497	 5686.6	 0.683	 5845.5	 0.729
 3384.6	 0.895	 4106.6	 0.829	 4265.4	 0.950	 4430.6	 0.994	 5597.4	 0.471	 5705.9	 0.660	 5853.4	 0.708
 3395.1	 0.907	 4119.3	 0.794	 4280.6	 0.937	 4437.6	 1.000	 5611.2	 0.445	 5725.2	 0.637	 5861.2	 0.685
 3405.7	 0.918	 4132.1	 0.750	 4295.8	 0.924	 4444.6	 1.000	 5625.1	 0.418	 5744.5	 0.614	 5869.1	 0.663
 3416.2	 0.930	 4144.8	 0.701	 4311.1	 0.910	 4451.6	 0.992	 5639.0	 0.392	 5763.7	 0.590	 5877.0	 0.641
 3426.8	 0.942	 4157.6	 0.650	 4326.3	 0.896	 4458.6	 0.978	 5652.9	 0.366	 5783.0	 0.567	 5884.9	 0.619
 3437.4	 0.954	 4170.3	 0.601	 4341.5	 0.883	 4465.6	 0.964	 5666.8	 0.342	 5802.3	 0.544	 5892.8	 0.598
 3447.9	 0.966	 4183.0	 0.552	 4356.7	 0.868	 4472.6	 0.949	 5680.7	 0.319	 5821.6	 0.521	 5900.7	 0.575
 3458.5	 0.977	 4195.8	 0.504	 4371.9	 0.854	 4479.6	 0.933	 5694.6	 0.297	 5840.9	 0.498	 5908.6	 0.553
 3469.0	 0.989	 4208.5	 0.460	 4387.2	 0.839	 4486.6	 0.918	 5708.5	 0.275	 5860.1	 0.475	 5916.5	 0.529
 3479.6	 0.997	 4221.3	 0.421	 4402.4	 0.824	 4493.6	 0.902	 5722.3	 0.253	 5879.4	 0.452	 5924.4	 0.506
 3490.2	 1.000	 4234.0	 0.389	 4417.6	 0.809	 4500.6	 0.886	 5736.2	 0.231	 5898.7	 0.429	 5932.3	 0.484
 3500.7	 0.997	 4246.8	 0.359	 4432.8	 0.794	 4507.6	 0.863	 5750.1	 0.209	 5918.0	 0.408	 5940.2	 0.462
 3511.3	 0.994	 4259.5	 0.331	 4448.1	 0.777	 4514.6	 0.836	 5764.0	 0.191	 5937.3	 0.386	 5948.0	 0.442
 3521.8	 0.991	 4272.2	 0.303	 4463.3	 0.760	 4521.6	 0.802	 5777.9	 0.174	 5956.5	 0.364	 5955.9	 0.422
 3532.4	 0.988	 4285.0	 0.275	 4478.5	 0.743	 4528.6	 0.767	 5791.8	 0.160	 5975.8	 0.343	 5963.8	 0.401
 3543.0	 0.985	 4297.7	 0.248	 4493.7	 0.725	 4535.5	 0.732	 5805.7	 0.145	 5995.1	 0.322	 5971.7	 0.380
 3553.5	 0.982	 4310.5	 0.223	 4508.9	 0.707	 4542.5	 0.696	 5819.5	 0.130	 6014.4	 0.302	 5979.6	 0.358
 3564.1	 0.979	 4323.2	 0.203	 4524.2	 0.685	 4549.5	 0.660	 5833.4	 0.116	 6033.6	 0.284	 5987.5	 0.337
 3574.6	 0.976	 4335.9	 0.185	 4539.4	 0.659	 4556.5	 0.623	 5847.3	 0.102	 6052.9	 0.265	 5995.4	 0.318
 3585.2	 0.973	 4348.7	 0.169	 4554.6	 0.629	 4563.5	 0.585	 5861.2	 0.090	 6072.2	 0.247	 6003.3	 0.300
 3595.8	 0.962	 4361.4	 0.152	 4569.8	 0.597	 4570.5	 0.549	 5875.1	 0.081	 6091.5	 0.228	 6011.2	 0.282
 3606.3	 0.943	 4374.2	 0.136	 4585.0	 0.566	 4577.5	 0.513	 5889.0	 0.073	 6110.8	 0.211	 6019.1	 0.265
 3616.9	 0.915	 4386.9	 0.120	 4600.3	 0.533	 4584.5	 0.479	 5902.9	 0.065	 6130.0	 0.196	 6026.9	 0.247
 3627.4	 0.884	 4399.6	 0.105	 4615.5	 0.500	 4591.5	 0.444	 5916.8	 0.058	 6149.3	 0.181	 6034.8	 0.229
 3638.0	 0.854	 4412.4	 0.093	 4630.7	 0.466	 4598.5	 0.408	 5930.6	 0.050	 6168.6	 0.166	 6042.7	 0.211
 3648.6	 0.823	 4425.1	 0.083	 4645.9	 0.431	 4605.5	 0.371	 5944.5	 0.042	 6187.9	 0.151	 6050.6	 0.195
 3659.1	 0.792	 4437.9	 0.075	 4661.1	 0.396	 4612.5	 0.334	 5958.4	 0.036	 6207.2	 0.137	 6058.5	 0.180
 3669.7	 0.761	 4450.6	 0.067	 4676.4	 0.360	 4619.5	 0.297	 5972.3	 0.032	 6226.4	 0.124	 6066.4	 0.167
 3680.2	 0.730	 4463.4	 0.060	 4691.6	 0.323	 4626.5	 0.261	 5986.2	 0.028	 6245.7	 0.113	 6074.3	 0.154
 3690.8	 0.699	 4476.1	 0.052	 4706.8	 0.290	 4633.5	 0.233	 6000.1	 0.025	 6265.0	 0.102	 6082.2	 0.142
 3701.4	 0.667	 4488.8	 0.045	 4722.0	 0.260	 4640.5	 0.212	 6014.0	 0.021	 6284.3	 0.091	 6090.1	 0.128
 3711.9	 0.634	 4501.6	 0.039	 4737.2	 0.235	 4647.5	 0.194	 6027.8	 0.018	 6303.5	 0.081	 6098.0	 0.115
 3722.5	 0.597	 4514.3	 0.034	 4752.5	 0.212	 4654.5	 0.177	 6041.7	 0.014	 6322.8	 0.071	 6105.9	 0.103
 3733.0	 0.556	 4527.1	 0.030	 4767.7	 0.189	 4661.5	 0.159	 6055.6	 0.012	 6342.1	 0.063	 6113.7	 0.093
 3743.6	 0.514	 4539.8	 0.027	 4782.9	 0.166	 4668.5	 0.140	 6069.5	 0.010	 6361.4	 0.056	 6121.6	 0.084
 3754.2	 0.471	 4552.5	 0.024	 4798.1	 0.145	 4675.5	 0.122	 6083.4	 0.009	 6380.7	 0.050	 6129.5	 0.076
 3764.7	 0.428	 4565.3	 0.021	 4813.3	 0.127	 4682.5	 0.103	 6097.3	 0.008	 6399.9	 0.043	 6137.4	 0.068
 3775.3	 0.386	 4578.0	 0.018	 4828.6	 0.112	 4689.5	 0.087	 6111.2	 0.006	 6419.2	 0.036	 6145.3	 0.060
 3785.8	 0.343	 4590.8	 0.016	 4843.8	 0.100	 4696.5	 0.075	 6125.1	 0.005	 6438.5	 0.031	 6153.2	 0.052
 3796.4	 0.300	 4603.5	 0.013	 4859.0	 0.087	 4703.5	 0.067	 6138.9	 0.004	 6457.8	 0.027	 6161.1	 0.044
 3807.0	 0.257	 4616.2	 0.012	 4874.2	 0.075	 4710.5	 0.060	 6152.8	 0.003	 6477.1	 0.023	 6169.0	 0.038
 3817.5	 0.213	 4629.0	 0.011	 4889.5	 0.063	 4717.5	 0.053	 6166.7	 0.003	 6496.3	 0.019	 6176.9	 0.033
 3828.1	 0.174	 4641.7	 0.010	 4904.7	 0.054	 4724.5	 0.046	 6180.6	 0.002	 6515.6	 0.016	 6184.8	 0.028
 3838.6	 0.144	 4654.5	 0.009	 4919.9	 0.046	 4731.5	 0.039	 6194.5	 0.002	 6534.9	 0.013	 6192.6	 0.024
 3849.2	 0.124	 4667.2	 0.008	 4935.1	 0.039	 4738.5	 0.031	 6208.4	 0.002	 6554.2	 0.010	 6200.5	 0.019
 3859.8	 0.112	 4680.0	 0.007	 4950.3	 0.033	 4745.5	 0.024	 6222.3	 0.002	 6573.4	 0.008	 6208.4	 0.015
 3870.3	 0.100	 4692.7	 0.006	 4965.6	 0.027	 4752.5	 0.019	 6236.2	 0.001	 6592.7	 0.006	 6216.3	 0.011
 3880.9	 0.088	 4705.4	 0.005	 4980.8	 0.021	 4759.5	 0.016	 6250.0	 0.001	 6612.0	 0.005	 6224.2	 0.008
 3891.4	 0.075	 4718.2	 0.005	 4996.0	 0.016	 4766.5	 0.013	 6263.9	 0.001	 6631.3	 0.003	 6232.1	 0.006
 3902.0	 0.063	 4730.9	 0.004	 5011.2	 0.012	 4773.5	 0.011	 6277.8	 0.001	 6650.6	 0.002	 6240.0	 0.005
 3912.6	 0.050	 4743.7	 0.003	 5026.4	 0.010	 4780.4	 0.009	 6291.7	 0.001	 6669.8	 0.001	 6247.9	 0.004
 3923.1	 0.038	 4756.4	 0.002	 5041.7	 0.007	 4787.4	 0.007	 6305.6	 0.000	 6689.1	 0.001	 6255.8	 0.003
 3933.7	 0.025	 4769.1	 0.002	 5056.9	 0.005	 4794.4	 0.005	 6319.5	 0.000	 6708.4	 0.001	 6263.7	 0.002
 3944.2	 0.013	 4781.9	 0.001	 5072.1	 0.003	 4801.4	 0.002	 6333.4	 0.000	 6727.7	 0.000	 6271.6	 0.001
--------------------------------
Stromgren
       u     	       b     	       v     	       y     	
 3162.5	 0.000	 4339.1	 0.000	 3737.4	 0.000	 5015.6	 0.000
 3169.1	 0.006	 4344.9	 0.001	 3745.6	 0.001	 5025.5	 0.003
 3175.7	 0.013	 4350.7	 0.002	 3753.8	 0.003	 5035.4	 0.007
 3182.4	 0.020	 4356.5	 0.003	 3762.0	 0.004	 5045.4	 0.010
 3189.0	 0.029	 4362.3	 0.004	 3770.2	 0.006	 5055.3	 0.014
 3195.6	 0.040	 4368.1	 0.005	 3778.4	 0.008	 5065.2	 0.019
 3202.3	 0.053	 4373.9	 0.006	 3786.6	 0.010	 5075.2	 0.024
 3208.9	 0.067	 4379.7	 0.007	 3794.8	 0.012	 5085.1	 0.030
 3215.5	 0.083	 4385.5	 0.008	 3803.0	 0.014	 5095.0	 0.035
 3222.1	 0.102	 4391.3	 0.009	 3811.2	 0.017	 5104.9	 0.040
 3228.8	 0.121	 4397.1	 0.010	 3819.4	 0.020	 5114.9	 0.046
 3235.4	 0.145	 4402.9	 0.011	 3827.6	 0.023	 5124.8	 0.052
 3242.0	 0.173	 4408.7	 0.012	 3835.9	 0.026	 5134.7	 0.059
 3248.7	 0.205	 4414.5	 0.014	 3844.1	 0.029	 5144.6	 0.066
 3255.3	 0.239	 4420.3	 0.015	 3852.3	 0.033	 5154.6	 0.077
 3261.9	 0.275	 4426.1	 0.016	 3860.5	 0.038	 5164.5	 0.090
 3268.5	 0.313	 4431.9	 0.017	 3868.7	 0.044	 5174.4	 0.105
 3275.2	 0.352	 4437.7	 0.019	 3876.9	 0.050	 5184.3	 0.120
 3281.8	 0.392	 4443.5	 0.021	 3885.1	 0.056	 5194.3	 0.137
 3288.4	 0.433	 4449.3	 0.024	 3893.3	 0.063	 5204.2	 0.153
 3295.1	 0.473	 4455.1	 0.027	 3901.5	 0.071	 5214.1	 0.172
 3301.7	 0.514	 4460.9	 0.031	 3909.7	 0.080	 5224.0	 0.193
 3308.3	 0.554	 4466.7	 0.035	 3917.9	 0.092	 5234.0	 0.217
 3314.9	 0.595	 4472.5	 0.039	 3926.2	 0.106	 5243.9	 0.244
 3321.6	 0.636	 4478.3	 0.043	 3934.4	 0.123	 5253.8	 0.276
 3328.2	 0.676	 4484.1	 0.047	 3942.6	 0.141	 5263.7	 0.312
 3334.8	 0.712	 4489.9	 0.051	 3950.8	 0.163	 5273.7	 0.354
 3341.5	 0.744	 4495.7	 0.056	 3959.0	 0.188	 5283.6	 0.398
 3348.1	 0.773	 4501.5	 0.061	 3967.2	 0.217	 5293.5	 0.445
 3354.7	 0.800	 4507.3	 0.067	 3975.4	 0.251	 5303.4	 0.495
 3361.3	 0.825	 4513.1	 0.073	 3983.6	 0.291	 5313.4	 0.546
 3368.0	 0.848	 4518.9	 0.081	 3991.8	 0.335	 5323.3	 0.595
 3374.6	 0.871	 4524.7	 0.090	 4000.0	 0.384	 5333.2	 0.642
 3381.2	 0.891	 4530.5	 0.102	 4008.2	 0.438	 5343.1	 0.688
 3387.9	 0.909	 4536.3	 0.117	 4016.4	 0.496	 5353.1	 0.729
 3394.5	 0.925	 4542.1	 0.134	 4024.7	 0.556	 5363.0	 0.766
 3401.1	 0.940	 4547.9	 0.155	 4032.9	 0.618	 5372.9	 0.795
 3407.7	 0.953	 4553.7	 0.179	 4041.1	 0.679	 5382.8	 0.822
 3414.4	 0.964	 4559.5	 0.206	 4049.3	 0.738	 5392.8	 0.845
 3421.0	 0.973	 4565.3	 0.237	 4057.5	 0.792	 5402.7	 0.865
 3427.6	 0.981	 4571.2	 0.274	 4065.7	 0.839	 5412.6	 0.881
 3434.3	 0.986	 4577.0	 0.316	 4073.9	 0.880	 5422.5	 0.897
 3440.9	 0.989	 4582.8	 0.361	 4082.1	 0.915	 5432.5	 0.912
 3447.5	 0.992	 4588.6	 0.411	 4090.3	 0.943	 5442.4	 0.926
 3454.1	 0.994	 4594.4	 0.465	 4098.5	 0.965	 5452.3	 0.940
 3460.8	 0.996	 4600.2	 0.521	 4106.7	 0.982	 5462.3	 0.954
 3467.4	 0.998	 4606.0	 0.579	 4115.0	 0.993	 5472.2	 0.967
 3474.0	 1.000	 4611.8	 0.639	 4123.2	 0.999	 5482.1	 0.980
 3480.7	 0.999	 4617.6	 0.698	 4131.4	 0.998	 5492.0	 0.992
 3487.3	 0.996	 4623.4	 0.755	 4139.6	 0.989	 5502.0	 0.998
 3493.9	 0.992	 4629.2	 0.807	 4147.8	 0.971	 5511.9	 1.000
 3500.5	 0.987	 4635.0	 0.851	 4156.0	 0.945	 5521.8	 0.998
 3507.2	 0.982	 4640.8	 0.888	 4164.2	 0.910	 5531.7	 0.989
 3513.8	 0.977	 4646.6	 0.921	 4172.4	 0.866	 5541.7	 0.972
 3520.4	 0.972	 4652.4	 0.947	 4180.6	 0.815	 5551.6	 0.945
 3527.0	 0.967	 4658.2	 0.969	 4188.8	 0.758	 5561.5	 0.913
 3533.7	 0.962	 4664.0	 0.985	 4197.0	 0.697	 5571.4	 0.873
 3540.3	 0.956	 4669.8	 0.996	 4205.2	 0.634	 5581.4	 0.825
 3546.9	 0.950	 4675.6	 1.000	 4213.5	 0.570	 5591.3	 0.770
 3553.6	 0.939	 4681.4	 0.996	 4221.7	 0.508	 5601.2	 0.715
 3560.2	 0.923	 4687.2	 0.985	 4229.9	 0.452	 5611.1	 0.660
 3566.8	 0.904	 4693.0	 0.965	 4238.1	 0.402	 5621.1	 0.605
 3573.4	 0.884	 4698.8	 0.935	 4246.3	 0.358	 5631.0	 0.551
 3580.1	 0.864	 4704.6	 0.898	 4254.5	 0.319	 5640.9	 0.498
 3586.7	 0.844	 4710.4	 0.854	 4262.7	 0.283	 5650.8	 0.446
 3593.3	 0.824	 4716.2	 0.804	 4270.9	 0.252	 5660.8	 0.395
 3600.0	 0.802	 4722.0	 0.749	 4279.1	 0.223	 5670.7	 0.348
 3606.6	 0.777	 4727.8	 0.690	 4287.3	 0.196	 5680.6	 0.307
 3613.2	 0.750	 4733.6	 0.631	 4295.5	 0.172	 5690.5	 0.272
 3619.8	 0.722	 4739.4	 0.570	 4303.8	 0.150	 5700.5	 0.241
 3626.5	 0.694	 4745.2	 0.510	 4312.0	 0.131	 5710.4	 0.213
 3633.1	 0.666	 4751.0	 0.452	 4320.2	 0.114	 5720.3	 0.190
 3639.7	 0.638	 4756.8	 0.397	 4328.4	 0.101	 5730.2	 0.169
 3646.4	 0.608	 4762.6	 0.345	 4336.6	 0.090	 5740.2	 0.151
 3653.0	 0.576	 4768.4	 0.299	 4344.8	 0.080	 5750.1	 0.134
 3659.6	 0.541	 4774.2	 0.260	 4353.0	 0.071	 5760.0	 0.119
 3666.2	 0.505	 4780.0	 0.227	 4361.2	 0.062	 5769.9	 0.105
 3672.9	 0.468	 4785.8	 0.201	 4369.4	 0.056	 5779.9	 0.092
 3679.5	 0.432	 4791.6	 0.179	 4377.6	 0.050	 5789.8	 0.081
 3686.1	 0.395	 4797.4	 0.161	 4385.8	 0.046	 5799.7	 0.071
 3692.8	 0.359	 4803.2	 0.146	 4394.0	 0.044	 5809.6	 0.062
 3699.4	 0.325	 4809.0	 0.132	 4402.3	 0.041	 5819.6	 0.053
 3706.0	 0.294	 4814.8	 0.120	 4410.5	 0.039	 5829.5	 0.046
 3712.6	 0.264	 4820.6	 0.107	 4418.7	 0.036	 5839.4	 0.039
 3719.3	 0.236	 4826.4	 0.095	 4426.9	 0.034	 5849.4	 0.033
 3725.9	 0.210	 4832.2	 0.084	 4435.1	 0.032	 5859.3	 0.029
 3732.5	 0.186	 4838.0	 0.074	 4443.3	 0.031	 5869.2	 0.025
 3739.2	 0.164	 4843.8	 0.066	 4451.5	 0.029	 5879.1	 0.023
 3745.8	 0.141	 4849.6	 0.058	 4459.7	 0.027	 5889.1	 0.021
 3752.4	 0.118	 4855.4	 0.051	 4467.9	 0.024	 5899.0	 0.020
 3759.0	 0.095	 4861.2	 0.045	 4476.1	 0.021	 5908.9	 0.019
 3765.7	 0.074	 4867.0	 0.040	 4484.3	 0.018	 5918.8	 0.018
 3772.3	 0.058	 4872.8	 0.034	 4492.6	 0.015	 5928.8	 0.016
 3778.9	 0.047	 4878.6	 0.028	 4500.8	 0.013	 5938.7	 0.014
 3785.6	 0.039	 4884.4	 0.022	 4509.0	 0.011	 5948.6	 0.012
 3792.2	 0.031	 4890.2	 0.016	 4517.2	 0.009	 5958.5	 0.010
 3798.8	 0.023	 4896.0	 0.011	 4525.4	 0.007	 5968.5	 0.008
 3805.4	 0.016	 4901.8	 0.008	 4533.6	 0.004	 5978.4	 0.005
 3812.1	 0.008	 4907.6	 0.005	 4541.8	 0.002	 5988.3	 0.003
--------------------------------
Vilnius
       U     	       P     	       X     	       Y     	       Z     	       V     	       S     	
 3047.3	 0.000	 3533.8	 0.000	 3674.0	 0.000	 4346.0	 0.000	 4873.4	 0.000	 4985.5	 0.000	 5785.1	 0.000
 3055.0	 0.001	 3538.0	 0.002	 3683.5	 0.003	 4356.4	 0.016	 4879.8	 0.001	 4996.4	 0.001	 5803.3	 0.003
 3062.7	 0.003	 3542.3	 0.005	 3693.0	 0.007	 4366.9	 0.033	 4886.2	 0.001	 5007.2	 0.001	 5821.5	 0.006
 3070.4	 0.004	 3546.5	 0.007	 3702.6	 0.010	 4377.3	 0.049	 4892.7	 0.002	 5018.0	 0.002	 5839.7	 0.009
 3078.1	 0.005	 3550.7	 0.009	 3712.1	 0.014	 4387.8	 0.066	 4899.1	 0.003	 5028.9	 0.003	 5857.9	 0.011
 3085.7	 0.007	 3555.0	 0.012	 3721.6	 0.018	 4398.2	 0.089	 4905.5	 0.003	 5039.7	 0.004	 5876.2	 0.015
 3093.4	 0.009	 3559.2	 0.014	 3731.2	 0.024	 4408.7	 0.124	 4912.0	 0.004	 5050.6	 0.007	 5894.4	 0.019
 3101.1	 0.013	 3563.4	 0.017	 3740.7	 0.031	 4419.1	 0.173	 4918.4	 0.004	 5061.4	 0.011	 5912.6	 0.024
 3108.8	 0.018	 3567.7	 0.022	 3750.2	 0.039	 4429.6	 0.234	 4924.8	 0.005	 5072.3	 0.015	 5930.8	 0.029
 3116.5	 0.023	 3571.9	 0.027	 3759.8	 0.047	 4440.0	 0.300	 4931.2	 0.005	 5083.1	 0.020	 5949.0	 0.035
 3124.1	 0.028	 3576.1	 0.034	 3769.3	 0.056	 4450.4	 0.368	 4937.7	 0.005	 5093.9	 0.025	 5967.2	 0.040
 3131.8	 0.034	 3580.4	 0.040	 3778.8	 0.067	 4460.9	 0.436	 4944.1	 0.006	 5104.8	 0.034	 5985.4	 0.044
 3139.5	 0.041	 3584.6	 0.047	 3788.4	 0.081	 4471.3	 0.502	 4950.5	 0.006	 5115.6	 0.046	 6003.6	 0.047
 3147.2	 0.049	 3588.8	 0.054	 3797.9	 0.097	 4481.8	 0.567	 4957.0	 0.007	 5126.5	 0.062	 6021.8	 0.049
 3154.9	 0.059	 3593.1	 0.061	 3807.5	 0.114	 4492.2	 0.631	 4963.4	 0.007	 5137.3	 0.077	 6040.0	 0.050
 3162.5	 0.069	 3597.3	 0.071	 3817.0	 0.131	 4502.7	 0.694	 4969.8	 0.008	 5148.1	 0.093	 6058.2	 0.050
 3170.2	 0.079	 3601.6	 0.084	 3826.5	 0.151	 4513.1	 0.756	 4976.2	 0.008	 5159.0	 0.112	 6076.4	 0.050
 3177.9	 0.090	 3605.8	 0.100	 3836.1	 0.175	 4523.6	 0.815	 4982.7	 0.009	 5169.8	 0.134	 6094.6	 0.050
 3185.6	 0.103	 3610.0	 0.117	 3845.6	 0.204	 4534.0	 0.864	 4989.1	 0.009	 5180.7	 0.159	 6112.9	 0.049
 3193.3	 0.117	 3614.3	 0.134	 3855.1	 0.235	 4544.5	 0.900	 4995.5	 0.010	 5191.5	 0.185	 6131.1	 0.049
 3200.9	 0.133	 3618.5	 0.151	 3864.7	 0.266	 4554.9	 0.927	 5002.0	 0.010	 5202.3	 0.212	 6149.3	 0.049
 3208.6	 0.150	 3622.7	 0.169	 3874.2	 0.298	 4565.3	 0.949	 5008.4	 0.010	 5213.2	 0.239	 6167.5	 0.049
 3216.3	 0.167	 3627.0	 0.188	 3883.7	 0.333	 4575.8	 0.968	 5014.8	 0.011	 5224.0	 0.267	 6185.7	 0.049
 3224.0	 0.185	 3631.2	 0.210	 3893.3	 0.371	 4586.2	 0.985	 5021.2	 0.011	 5234.9	 0.294	 6203.9	 0.050
 3231.7	 0.204	 3635.4	 0.235	 3902.8	 0.411	 4596.7	 0.996	 5027.7	 0.012	 5245.7	 0.322	 6222.1	 0.052
 3239.3	 0.225	 3639.7	 0.262	 3912.3	 0.452	 4607.1	 0.999	 5034.1	 0.014	 5256.6	 0.350	 6240.3	 0.056
 3247.0	 0.247	 3643.9	 0.289	 3921.9	 0.494	 4617.6	 0.995	 5040.5	 0.015	 5267.4	 0.379	 6258.5	 0.062
 3254.7	 0.270	 3648.1	 0.317	 3931.4	 0.537	 4628.0	 0.988	 5047.0	 0.018	 5278.2	 0.412	 6276.7	 0.070
 3262.4	 0.293	 3652.4	 0.345	 3941.0	 0.581	 4638.5	 0.979	 5053.4	 0.022	 5289.1	 0.449	 6294.9	 0.080
 3270.1	 0.317	 3656.6	 0.374	 3950.5	 0.626	 4648.9	 0.968	 5059.8	 0.026	 5299.9	 0.490	 6313.1	 0.090
 3277.7	 0.341	 3660.8	 0.404	 3960.0	 0.673	 4659.4	 0.953	 5066.2	 0.033	 5310.8	 0.533	 6331.4	 0.100
 3285.4	 0.367	 3665.1	 0.436	 3969.6	 0.720	 4669.8	 0.934	 5072.7	 0.042	 5321.6	 0.577	 6349.6	 0.116
 3293.1	 0.393	 3669.3	 0.470	 3979.1	 0.766	 4680.2	 0.910	 5079.1	 0.057	 5332.4	 0.623	 6367.8	 0.139
 3300.8	 0.420	 3673.5	 0.504	 3988.6	 0.809	 4690.7	 0.883	 5085.5	 0.078	 5343.3	 0.674	 6386.0	 0.172
 3308.5	 0.448	 3677.8	 0.538	 3998.2	 0.848	 4701.1	 0.855	 5092.0	 0.105	 5354.1	 0.729	 6404.2	 0.222
 3316.1	 0.476	 3682.0	 0.573	 4007.7	 0.883	 4711.6	 0.827	 5098.4	 0.138	 5365.0	 0.788	 6422.4	 0.287
 3323.8	 0.504	 3686.2	 0.608	 4017.2	 0.920	 4722.0	 0.798	 5104.8	 0.179	 5375.8	 0.847	 6440.6	 0.385
 3331.5	 0.532	 3690.5	 0.643	 4026.8	 0.955	 4732.5	 0.769	 5111.2	 0.231	 5386.7	 0.903	 6458.8	 0.529
 3339.2	 0.560	 3694.7	 0.675	 4036.3	 0.982	 4742.9	 0.738	 5117.7	 0.294	 5397.5	 0.946	 6477.0	 0.719
 3346.9	 0.589	 3698.9	 0.707	 4045.8	 0.997	 4753.4	 0.708	 5124.1	 0.365	 5408.3	 0.971	 6495.2	 0.883
 3354.5	 0.619	 3703.2	 0.738	 4055.4	 0.999	 4763.8	 0.677	 5130.5	 0.440	 5419.2	 0.983	 6513.4	 0.981
 3362.2	 0.647	 3707.4	 0.770	 4064.9	 0.996	 4774.3	 0.646	 5137.0	 0.518	 5430.0	 0.990	 6531.6	 0.987
 3369.9	 0.674	 3711.6	 0.802	 4074.4	 0.993	 4784.7	 0.616	 5143.4	 0.600	 5440.9	 0.997	 6549.9	 0.906
 3377.6	 0.700	 3715.9	 0.834	 4084.0	 0.985	 4795.1	 0.586	 5149.8	 0.683	 5451.7	 0.998	 6568.1	 0.745
 3385.3	 0.724	 3720.1	 0.863	 4093.5	 0.953	 4805.6	 0.558	 5156.2	 0.763	 5462.5	 0.990	 6586.3	 0.554
 3392.9	 0.750	 3724.3	 0.887	 4103.1	 0.896	 4816.0	 0.530	 5162.7	 0.834	 5473.4	 0.972	 6604.5	 0.397
 3400.6	 0.775	 3728.6	 0.907	 4112.6	 0.819	 4826.5	 0.502	 5169.1	 0.891	 5484.2	 0.948	 6622.7	 0.291
 3408.3	 0.799	 3732.8	 0.924	 4122.1	 0.741	 4836.9	 0.475	 5175.5	 0.935	 5495.1	 0.923	 6640.9	 0.219
 3416.0	 0.821	 3737.0	 0.942	 4131.7	 0.662	 4847.4	 0.448	 5182.0	 0.969	 5505.9	 0.898	 6659.1	 0.163
 3423.7	 0.842	 3741.3	 0.960	 4141.2	 0.586	 4857.8	 0.422	 5188.4	 0.992	 5516.8	 0.870	 6677.3	 0.124
 3431.3	 0.861	 3745.5	 0.978	 4150.7	 0.516	 4868.3	 0.397	 5194.8	 1.000	 5527.6	 0.840	 6695.5	 0.097
 3439.0	 0.882	 3749.7	 0.992	 4160.3	 0.451	 4878.7	 0.373	 5201.3	 0.991	 5538.4	 0.807	 6713.7	 0.079
 3446.7	 0.902	 3754.0	 0.999	 4169.8	 0.388	 4889.2	 0.349	 5207.7	 0.971	 5549.3	 0.774	 6731.9	 0.068
 3454.4	 0.920	 3758.2	 1.000	 4179.3	 0.323	 4899.6	 0.326	 5214.1	 0.941	 5560.1	 0.739	 6750.1	 0.059
 3462.1	 0.936	 3762.4	 0.997	 4188.9	 0.261	 4910.0	 0.303	 5220.5	 0.901	 5571.0	 0.705	 6768.3	 0.052
 3469.8	 0.950	 3766.7	 0.994	 4198.4	 0.214	 4920.5	 0.283	 5227.0	 0.850	 5581.8	 0.670	 6786.6	 0.046
 3477.4	 0.964	 3770.9	 0.991	 4207.9	 0.182	 4930.9	 0.265	 5233.4	 0.790	 5592.6	 0.634	 6804.8	 0.042
 3485.1	 0.978	 3775.1	 0.988	 4217.5	 0.162	 4941.4	 0.249	 5239.8	 0.723	 5603.5	 0.599	 6823.0	 0.039
 3492.8	 0.990	 3779.4	 0.979	 4227.0	 0.142	 4951.8	 0.234	 5246.3	 0.649	 5614.3	 0.563	 6841.2	 0.037
 3500.5	 0.998	 3783.6	 0.961	 4236.5	 0.122	 4962.3	 0.220	 5252.7	 0.570	 5625.2	 0.526	 6859.4	 0.035
 3508.2	 0.999	 3787.8	 0.933	 4246.1	 0.104	 4972.7	 0.206	 5259.1	 0.485	 5636.0	 0.491	 6877.6	 0.032
 3515.8	 0.998	 3792.1	 0.899	 4255.6	 0.091	 4983.2	 0.193	 5265.5	 0.400	 5646.9	 0.456	 6895.8	 0.030
 3523.5	 0.995	 3796.3	 0.866	 4265.2	 0.082	 4993.6	 0.181	 5272.0	 0.322	 5657.7	 0.423	 6914.0	 0.027
 3531.2	 0.992	 3800.5	 0.832	 4274.7	 0.074	 5004.1	 0.171	 5278.4	 0.255	 5668.5	 0.389	 6932.2	 0.026
 3538.9	 0.986	 3804.8	 0.797	 4284.2	 0.067	 5014.5	 0.162	 5284.8	 0.198	 5679.4	 0.355	 6950.4	 0.025
 3546.6	 0.976	 3809.0	 0.759	 4293.8	 0.060	 5024.9	 0.153	 5291.3	 0.149	 5690.2	 0.320	 6968.6	 0.025
 3554.2	 0.962	 3813.2	 0.717	 4303.3	 0.055	 5035.4	 0.144	 5297.7	 0.109	 5701.1	 0.285	 6986.8	 0.024
 3561.9	 0.944	 3817.5	 0.670	 4312.8	 0.052	 5045.8	 0.135	 5304.1	 0.079	 5711.9	 0.249	 7005.1	 0.023
 3569.6	 0.925	 3821.7	 0.620	 4322.4	 0.051	 5056.3	 0.127	 5310.5	 0.060	 5722.7	 0.212	 7023.3	 0.022
 3577.3	 0.906	 3825.9	 0.570	 4331.9	 0.051	 5066.7	 0.120	 5317.0	 0.047	 5733.6	 0.175	 7041.5	 0.021
 3585.0	 0.883	 3830.2	 0.519	 4341.4	 0.050	 5077.2	 0.113	 5323.4	 0.038	 5744.4	 0.139	 7059.7	 0.020
 3592.6	 0.853	 3834.4	 0.468	 4351.0	 0.050	 5087.6	 0.106	 5329.8	 0.031	 5755.3	 0.109	 7077.9	 0.019
 3600.3	 0.816	 3838.6	 0.420	 4360.5	 0.052	 5098.1	 0.099	 5336.3	 0.027	 5766.1	 0.087	 7096.1	 0.019
 3608.0	 0.776	 3842.9	 0.375	 4370.0	 0.056	 5108.5	 0.093	 5342.7	 0.024	 5777.0	 0.072	 7114.3	 0.019
 3615.7	 0.736	 3847.1	 0.334	 4379.6	 0.060	 5119.0	 0.088	 5349.1	 0.023	 5787.8	 0.060	 7132.5	 0.019
 3623.4	 0.693	 3851.3	 0.294	 4389.1	 0.064	 5129.4	 0.083	 5355.5	 0.023	 5798.6	 0.047	 7150.7	 0.018
 3631.0	 0.648	 3855.6	 0.254	 4398.7	 0.068	 5139.9	 0.079	 5362.0	 0.025	 5809.5	 0.036	 7168.9	 0.018
 3638.7	 0.599	 3859.8	 0.213	 4408.2	 0.073	 5150.3	 0.076	 5368.4	 0.029	 5820.3	 0.029	 7187.1	 0.017
 3646.4	 0.547	 3864.0	 0.173	 4417.7	 0.078	 5160.7	 0.072	 5374.8	 0.033	 5831.2	 0.025	 7205.3	 0.016
 3654.1	 0.493	 3868.3	 0.140	 4427.3	 0.084	 5171.2	 0.069	 5381.3	 0.037	 5842.0	 0.024	 7223.5	 0.015
 3661.8	 0.438	 3872.5	 0.117	 4436.8	 0.089	 5181.6	 0.065	 5387.7	 0.042	 5852.8	 0.023	 7241.8	 0.015
 3669.4	 0.384	 3876.7	 0.101	 4446.3	 0.094	 5192.1	 0.061	 5394.1	 0.046	 5863.7	 0.022	 7260.0	 0.014
 3677.1	 0.336	 3881.0	 0.087	 4455.9	 0.098	 5202.5	 0.058	 5400.5	 0.050	 5874.5	 0.021	 7278.2	 0.013
 3684.8	 0.294	 3885.2	 0.073	 4465.4	 0.097	 5213.0	 0.054	 5407.0	 0.052	 5885.4	 0.020	 7296.4	 0.013
 3692.5	 0.257	 3889.4	 0.058	 4474.9	 0.094	 5223.4	 0.050	 5413.4	 0.053	 5896.2	 0.019	 7314.6	 0.012
 3700.2	 0.220	 3893.7	 0.044	 4484.5	 0.088	 5233.9	 0.047	 5419.8	 0.052	 5907.1	 0.018	 7332.8	 0.012
 3707.8	 0.183	 3897.9	 0.034	 4494.0	 0.083	 5244.3	 0.043	 5426.3	 0.051	 5917.9	 0.017	 7351.0	 0.011
 3715.5	 0.148	 3902.1	 0.028	 4503.5	 0.077	 5254.8	 0.040	 5432.7	 0.049	 5928.7	 0.016	 7369.2	 0.011
 3723.2	 0.121	 3906.4	 0.025	 4513.1	 0.071	 5265.2	 0.037	 5439.1	 0.047	 5939.6	 0.015	 7387.4	 0.010
 3730.9	 0.100	 3910.6	 0.022	 4522.6	 0.065	 5275.6	 0.033	 5445.5	 0.044	 5950.4	 0.014	 7405.6	 0.009
 3738.6	 0.083	 3914.8	 0.019	 4532.1	 0.059	 5286.1	 0.030	 5452.0	 0.040	 5961.3	 0.013	 7423.8	 0.008
 3746.2	 0.066	 3919.1	 0.015	 4541.7	 0.053	 5296.5	 0.027	 5458.4	 0.037	 5972.1	 0.011	 7442.0	 0.007
 3753.9	 0.049	 3923.3	 0.012	 4551.2	 0.047	 5307.0	 0.024	 5464.8	 0.033	 5982.9	 0.010	 7460.3	 0.006
 3761.6	 0.035	 3927.5	 0.010	 4560.8	 0.041	 5317.4	 0.021	 5471.3	 0.029	 5993.8	 0.009	 7478.5	 0.006
 3769.3	 0.025	 3931.8	 0.008	 4570.3	 0.034	 5327.9	 0.017	 5477.7	 0.024	 6004.6	 0.007	 7496.7	 0.006
 3777.0	 0.019	 3936.0	 0.007	 4579.8	 0.028	 5338.3	 0.014	 5484.1	 0.019	 6015.5	 0.006	 7514.9	 0.005
 3784.6	 0.014	 3940.2	 0.005	 4589.4	 0.021	 5348.8	 0.010	 5490.5	 0.015	 6026.3	 0.004	 7533.1	 0.003
 3792.3	 0.010	 3944.5	 0.003	 4598.9	 0.014	 5359.2	 0.007	 5497.0	 0.010	 6037.2	 0.003	 7551.3	 0.002
 3800.0	 0.005	 3948.7	 0.002	 4608.4	 0.007	 5369.7	 0.003	 5503.4	 0.005	 6048.0	 0.001	 7569.5	 0.001
--------------------------------
WBVR
       W     	       B     	       V     	       R     	
 2908.2	 0.000	 3486.0	 0.000	 4619.9	 0.000	 6039.9	 0.000
 2919.4	 0.000	 3504.6	 0.000	 4642.7	 0.000	 6072.8	 0.000
 2930.7	 0.000	 3523.2	 0.000	 4665.5	 0.001	 6105.8	 0.000
 2941.9	 0.000	 3541.8	 0.000	 4688.3	 0.002	 6138.8	 0.003
 2953.2	 0.001	 3560.4	 0.000	 4711.1	 0.004	 6171.7	 0.008
 2964.4	 0.001	 3579.0	 0.001	 4733.9	 0.008	 6204.7	 0.025
 2975.7	 0.002	 3597.6	 0.003	 4756.7	 0.015	 6237.6	 0.061
 2986.9	 0.002	 3616.2	 0.006	 4779.5	 0.026	 6270.6	 0.124
 2998.2	 0.004	 3634.7	 0.013	 4802.3	 0.043	 6303.6	 0.219
 3009.4	 0.005	 3653.3	 0.024	 4825.0	 0.067	 6336.5	 0.339
 3020.7	 0.007	 3671.9	 0.040	 4847.8	 0.101	 6369.5	 0.475
 3031.9	 0.010	 3690.5	 0.061	 4870.6	 0.144	 6402.4	 0.609
 3043.2	 0.013	 3709.1	 0.084	 4893.4	 0.196	 6435.4	 0.729
 3054.4	 0.017	 3727.7	 0.110	 4916.2	 0.257	 6468.4	 0.826
 3065.7	 0.022	 3746.3	 0.138	 4939.0	 0.324	 6501.3	 0.900
 3076.9	 0.027	 3764.9	 0.166	 4961.8	 0.395	 6534.3	 0.950
 3088.2	 0.033	 3783.5	 0.194	 4984.6	 0.467	 6567.2	 0.982
 3099.4	 0.041	 3802.1	 0.223	 5007.4	 0.536	 6600.2	 0.996
 3110.7	 0.049	 3820.6	 0.252	 5030.2	 0.601	 6633.2	 0.999
 3121.9	 0.057	 3839.2	 0.280	 5052.9	 0.660	 6666.1	 0.992
 3133.1	 0.067	 3857.8	 0.309	 5075.7	 0.713	 6699.1	 0.981
 3144.4	 0.078	 3876.4	 0.338	 5098.5	 0.760	 6732.0	 0.966
 3155.6	 0.090	 3895.0	 0.367	 5121.3	 0.802	 6765.0	 0.948
 3166.9	 0.102	 3913.6	 0.396	 5144.1	 0.839	 6798.0	 0.928
 3178.1	 0.115	 3932.2	 0.426	 5166.9	 0.872	 6830.9	 0.908
 3189.4	 0.128	 3950.8	 0.454	 5189.7	 0.900	 6863.9	 0.889
 3200.6	 0.141	 3969.4	 0.482	 5212.5	 0.924	 6896.8	 0.870
 3211.9	 0.155	 3988.0	 0.509	 5235.3	 0.945	 6929.8	 0.851
 3223.1	 0.170	 4006.6	 0.535	 5258.1	 0.961	 6962.8	 0.831
 3234.4	 0.185	 4025.1	 0.561	 5280.8	 0.975	 6995.7	 0.811
 3245.6	 0.201	 4043.7	 0.588	 5303.6	 0.985	 7028.7	 0.790
 3256.9	 0.217	 4062.3	 0.614	 5326.4	 0.993	 7061.7	 0.769
 3268.1	 0.234	 4080.9	 0.640	 5349.2	 0.998	 7094.6	 0.749
 3279.4	 0.251	 4099.5	 0.665	 5372.0	 1.000	 7127.6	 0.730
 3290.6	 0.269	 4118.1	 0.690	 5394.8	 0.999	 7160.5	 0.710
 3301.9	 0.287	 4136.7	 0.714	 5417.6	 0.996	 7193.5	 0.690
 3313.1	 0.306	 4155.3	 0.736	 5440.4	 0.991	 7226.5	 0.670
 3324.4	 0.325	 4173.9	 0.758	 5463.2	 0.985	 7259.4	 0.650
 3335.6	 0.345	 4192.5	 0.778	 5486.0	 0.977	 7292.4	 0.631
 3346.9	 0.365	 4211.1	 0.796	 5508.7	 0.967	 7325.3	 0.612
 3358.1	 0.385	 4229.6	 0.815	 5531.5	 0.955	 7358.3	 0.594
 3369.4	 0.406	 4248.2	 0.832	 5554.3	 0.942	 7391.3	 0.577
 3380.6	 0.428	 4266.8	 0.850	 5577.1	 0.928	 7424.2	 0.561
 3391.9	 0.452	 4285.4	 0.866	 5599.9	 0.912	 7457.2	 0.545
 3403.1	 0.476	 4304.0	 0.883	 5622.7	 0.892	 7490.1	 0.528
 3414.4	 0.502	 4322.6	 0.899	 5645.5	 0.870	 7523.1	 0.512
 3425.6	 0.529	 4341.2	 0.915	 5668.3	 0.847	 7556.1	 0.496
 3436.9	 0.558	 4359.8	 0.930	 5691.1	 0.824	 7589.0	 0.481
 3448.1	 0.588	 4378.4	 0.946	 5713.9	 0.800	 7622.0	 0.468
 3459.3	 0.620	 4397.0	 0.960	 5736.6	 0.775	 7654.9	 0.454
 3470.6	 0.653	 4415.5	 0.973	 5759.4	 0.748	 7687.9	 0.438
 3481.8	 0.686	 4434.1	 0.984	 5782.2	 0.719	 7720.9	 0.421
 3493.1	 0.717	 4452.7	 0.993	 5805.0	 0.688	 7753.8	 0.406
 3504.3	 0.748	 4471.3	 0.998	 5827.8	 0.657	 7786.8	 0.393
 3515.6	 0.778	 4489.9	 1.000	 5850.6	 0.625	 7819.8	 0.379
 3526.8	 0.808	 4508.5	 0.998	 5873.4	 0.592	 7852.7	 0.366
 3538.1	 0.836	 4527.1	 0.991	 5896.2	 0.557	 7885.7	 0.352
 3549.3	 0.864	 4545.7	 0.979	 5919.0	 0.521	 7918.6	 0.339
 3560.6	 0.890	 4564.3	 0.961	 5941.8	 0.486	 7951.6	 0.325
 3571.8	 0.915	 4582.9	 0.938	 5964.5	 0.453	 7984.6	 0.313
 3583.1	 0.939	 4601.5	 0.908	 5987.3	 0.423	 8017.5	 0.300
 3594.3	 0.958	 4620.0	 0.874	 6010.1	 0.395	 8050.5	 0.288
 3605.6	 0.974	 4638.6	 0.835	 6032.9	 0.369	 8083.4	 0.275
 3616.8	 0.986	 4657.2	 0.794	 6055.7	 0.345	 8116.4	 0.263
 3628.1	 0.995	 4675.8	 0.750	 6078.5	 0.321	 8149.4	 0.252
 3639.3	 0.999	 4694.4	 0.705	 6101.3	 0.299	 8182.3	 0.240
 3650.6	 0.996	 4713.0	 0.659	 6124.1	 0.277	 8215.3	 0.228
 3661.8	 0.985	 4731.6	 0.612	 6146.9	 0.256	 8248.2	 0.216
 3673.1	 0.967	 4750.2	 0.565	 6169.6	 0.236	 8281.2	 0.204
 3684.3	 0.943	 4768.8	 0.520	 6192.4	 0.216	 8314.2	 0.192
 3695.6	 0.911	 4787.4	 0.476	 6215.2	 0.197	 8347.1	 0.180
 3706.8	 0.868	 4806.0	 0.435	 6238.0	 0.178	 8380.1	 0.169
 3718.1	 0.815	 4824.5	 0.396	 6260.8	 0.160	 8413.0	 0.157
 3729.3	 0.753	 4843.1	 0.360	 6283.6	 0.144	 8446.0	 0.146
 3740.6	 0.687	 4861.7	 0.327	 6306.4	 0.129	 8479.0	 0.135
 3751.8	 0.620	 4880.3	 0.295	 6329.2	 0.115	 8511.9	 0.125
 3763.1	 0.550	 4898.9	 0.264	 6352.0	 0.102	 8544.9	 0.115
 3774.3	 0.480	 4917.5	 0.234	 6374.8	 0.090	 8577.8	 0.104
 3785.5	 0.408	 4936.1	 0.206	 6397.5	 0.080	 8610.8	 0.094
 3796.8	 0.338	 4954.7	 0.178	 6420.3	 0.071	 8643.8	 0.084
 3808.0	 0.275	 4973.3	 0.152	 6443.1	 0.062	 8676.7	 0.074
 3819.3	 0.222	 4991.9	 0.128	 6465.9	 0.054	 8709.7	 0.065
 3830.5	 0.175	 5010.4	 0.108	 6488.7	 0.047	 8742.7	 0.057
 3841.8	 0.133	 5029.0	 0.089	 6511.5	 0.041	 8775.6	 0.048
 3853.0	 0.095	 5047.6	 0.073	 6534.3	 0.035	 8808.6	 0.041
 3864.3	 0.065	 5066.2	 0.059	 6557.1	 0.030	 8841.5	 0.034
 3875.5	 0.045	 5084.8	 0.047	 6579.9	 0.026	 8874.5	 0.028
 3886.8	 0.031	 5103.4	 0.037	 6602.7	 0.022	 8907.5	 0.023
 3898.0	 0.020	 5122.0	 0.028	 6625.4	 0.019	 8940.4	 0.018
 3909.3	 0.011	 5140.6	 0.020	 6648.2	 0.016	 8973.4	 0.015
 3920.5	 0.005	 5159.2	 0.015	 6671.0	 0.014	 9006.3	 0.011
 3931.8	 0.002	 5177.8	 0.010	 6693.8	 0.012	 9039.3	 0.009
 3943.0	 0.001	 5196.4	 0.007	 6716.6	 0.010	 9072.3	 0.007
 3954.3	 0.001	 5214.9	 0.005	 6739.4	 0.008	 9105.2	 0.005
 3965.5	 0.000	 5233.5	 0.003	 6762.2	 0.007	 9138.2	 0.004
 3976.8	 0.000	 5252.1	 0.002	 6785.0	 0.006	 9171.1	 0.003
 3988.0	 0.000	 5270.7	 0.001	 6807.8	 0.006	 9204.1	 0.002
 3999.3	 0.000	 5289.3	 0.000	 6830.6	 0.005	 9237.1	 0.002
 4010.5	 0.000	 5307.9	 0.000	 6853.3	 0.003	 9270.0	 0.001
--------------------------------
Cousins
       R     	       I     	
 5507.0	 0.000	 7028.9	 0.000
 5541.4	 0.077	 7051.3	 0.019
 5575.7	 0.163	 7073.6	 0.038
 5610.0	 0.280	 7095.9	 0.057
 5644.3	 0.429	 7118.3	 0.082
 5678.6	 0.586	 7140.6	 0.120
 5713.0	 0.709	 7163.0	 0.171
 5747.3	 0.794	 7185.3	 0.227
 5781.6	 0.852	 7207.7	 0.284
 5815.9	 0.897	 7230.0	 0.344
 5850.2	 0.931	 7252.3	 0.406
 5884.6	 0.955	 7274.7	 0.472
 5918.9	 0.974	 7297.0	 0.537
 5953.2	 0.986	 7319.4	 0.600
 5987.5	 0.994	 7341.7	 0.655
 6021.8	 0.998	 7364.1	 0.705
 6056.2	 1.000	 7386.4	 0.751
 6090.5	 1.000	 7408.8	 0.797
 6124.8	 0.998	 7431.1	 0.835
 6159.1	 0.996	 7453.4	 0.866
 6193.4	 0.993	 7475.8	 0.889
 6227.8	 0.988	 7498.1	 0.911
 6262.1	 0.983	 7520.5	 0.932
 6296.4	 0.977	 7542.8	 0.948
 6330.7	 0.971	 7565.2	 0.961
 6365.1	 0.963	 7587.5	 0.972
 6399.4	 0.955	 7609.8	 0.983
 6433.7	 0.946	 7632.2	 0.991
 6468.0	 0.935	 7654.5	 0.995
 6502.3	 0.923	 7676.9	 0.997
 6536.7	 0.910	 7699.2	 0.998
 6571.0	 0.897	 7721.6	 1.000
 6605.3	 0.885	 7743.9	 1.000
 6639.6	 0.873	 7766.2	 1.000
 6673.9	 0.860	 7788.6	 0.999
 6708.3	 0.845	 7810.9	 0.998
 6742.6	 0.830	 7833.3	 0.997
 6776.9	 0.813	 7855.6	 0.996
 6811.2	 0.795	 7878.0	 0.996
 6845.5	 0.776	 7900.3	 0.995
 6879.9	 0.758	 7922.6	 0.994
 6914.2	 0.739	 7945.0	 0.995
 6948.5	 0.720	 7967.3	 0.996
 6982.8	 0.701	 7989.7	 0.997
 7017.1	 0.681	 8012.0	 0.998
 7051.5	 0.662	 8034.4	 0.999
 7085.8	 0.642	 8056.7	 0.999
 7120.1	 0.623	 8079.0	 0.998
 7154.4	 0.604	 8101.4	 0.997
 7188.7	 0.585	 8123.7	 0.996
 7223.1	 0.566	 8146.1	 0.993
 7257.4	 0.545	 8168.4	 0.990
 7291.7	 0.525	 8190.8	 0.986
 7326.0	 0.503	 8213.1	 0.982
 7360.3	 0.481	 8235.5	 0.977
 7394.7	 0.459	 8257.8	 0.973
 7429.0	 0.438	 8280.1	 0.968
 7463.3	 0.417	 8302.5	 0.963
 7497.6	 0.397	 8324.8	 0.958
 7531.9	 0.376	 8347.2	 0.951
 7566.3	 0.356	 8369.5	 0.943
 7600.6	 0.336	 8391.9	 0.935
 7634.9	 0.316	 8414.2	 0.926
 7669.2	 0.297	 8436.5	 0.917
 7703.5	 0.278	 8458.9	 0.907
 7737.9	 0.260	 8481.2	 0.897
 7772.2	 0.243	 8503.6	 0.887
 7806.5	 0.227	 8525.9	 0.876
 7840.8	 0.212	 8548.3	 0.862
 7875.1	 0.196	 8570.6	 0.847
 7909.5	 0.181	 8592.9	 0.830
 7943.8	 0.166	 8615.3	 0.813
 7978.1	 0.151	 8637.6	 0.791
 8012.4	 0.137	 8660.0	 0.763
 8046.7	 0.124	 8682.3	 0.729
 8081.1	 0.113	 8704.7	 0.696
 8115.4	 0.103	 8727.0	 0.660
 8149.7	 0.095	 8749.3	 0.619
 8184.0	 0.086	 8771.7	 0.574
 8218.3	 0.079	 8794.0	 0.527
 8252.7	 0.072	 8816.4	 0.480
 8287.0	 0.066	 8838.7	 0.433
 8321.3	 0.060	 8861.1	 0.386
 8355.6	 0.055	 8883.4	 0.340
 8389.9	 0.049	 8905.7	 0.294
 8424.3	 0.043	 8928.1	 0.251
 8458.6	 0.038	 8950.4	 0.211
 8492.9	 0.033	 8972.8	 0.176
 8527.2	 0.028	 8995.1	 0.144
 8561.5	 0.024	 9017.5	 0.111
 8595.9	 0.020	 9039.8	 0.084
 8630.2	 0.017	 9062.2	 0.063
 8664.5	 0.015	 9084.5	 0.048
 8698.8	 0.013	 9106.8	 0.032
 8733.1	 0.011	 9129.2	 0.019
 8767.5	 0.009	 9151.5	 0.010
 8801.8	 0.007	 9173.9	 0.006
 8836.1	 0.005	 9196.2	 0.004
 8870.4	 0.002	 9218.6	 0.002
--------------------------------
Tycho
       Bt    	       Vt    	
 3511.4	 0.000	 4494.7	 0.000
 3527.4	 0.005	 4518.0	 0.009
 3543.3	 0.010	 4541.4	 0.025
 3559.3	 0.018	 4564.8	 0.051
 3575.3	 0.029	 4588.2	 0.093
 3591.3	 0.044	 4611.5	 0.150
 3607.3	 0.061	 4634.9	 0.222
 3623.3	 0.080	 4658.3	 0.306
 3639.3	 0.102	 4681.6	 0.397
 3655.3	 0.125	 4705.0	 0.490
 3671.3	 0.150	 4728.4	 0.580
 3687.2	 0.178	 4751.8	 0.661
 3703.2	 0.206	 4775.1	 0.731
 3719.2	 0.237	 4798.5	 0.788
 3735.2	 0.269	 4821.9	 0.835
 3751.2	 0.302	 4845.3	 0.872
 3767.2	 0.336	 4868.6	 0.900
 3783.2	 0.372	 4892.0	 0.923
 3799.2	 0.409	 4915.4	 0.941
 3815.2	 0.446	 4938.8	 0.956
 3831.1	 0.484	 4962.1	 0.969
 3847.1	 0.521	 4985.5	 0.980
 3863.1	 0.557	 5008.9	 0.988
 3879.1	 0.593	 5032.3	 0.994
 3895.1	 0.628	 5055.6	 0.998
 3911.1	 0.661	 5079.0	 1.000
 3927.1	 0.691	 5102.4	 0.999
 3943.1	 0.720	 5125.8	 0.997
 3959.1	 0.746	 5149.1	 0.992
 3975.0	 0.770	 5172.5	 0.986
 3991.0	 0.791	 5195.9	 0.977
 4007.0	 0.810	 5219.3	 0.968
 4023.0	 0.827	 5242.6	 0.956
 4039.0	 0.841	 5266.0	 0.944
 4055.0	 0.853	 5289.4	 0.931
 4071.0	 0.864	 5312.7	 0.917
 4087.0	 0.873	 5336.1	 0.902
 4103.0	 0.882	 5359.5	 0.888
 4118.9	 0.890	 5382.9	 0.872
 4134.9	 0.897	 5406.2	 0.856
 4150.9	 0.904	 5429.6	 0.839
 4166.9	 0.912	 5453.0	 0.822
 4182.9	 0.919	 5476.4	 0.804
 4198.9	 0.927	 5499.7	 0.786
 4214.9	 0.935	 5523.1	 0.767
 4230.9	 0.944	 5546.5	 0.748
 4246.8	 0.952	 5569.9	 0.729
 4262.8	 0.961	 5593.2	 0.710
 4278.8	 0.969	 5616.6	 0.690
 4294.8	 0.976	 5640.0	 0.670
 4310.8	 0.983	 5663.4	 0.649
 4326.8	 0.990	 5686.7	 0.627
 4342.8	 0.995	 5710.1	 0.606
 4358.8	 0.999	 5733.5	 0.584
 4374.8	 1.000	 5756.9	 0.563
 4390.7	 0.995	 5780.2	 0.541
 4406.7	 0.986	 5803.6	 0.519
 4422.7	 0.970	 5827.0	 0.497
 4438.7	 0.945	 5850.4	 0.476
 4454.7	 0.911	 5873.7	 0.454
 4470.7	 0.872	 5897.1	 0.432
 4486.7	 0.825	 5920.5	 0.410
 4502.7	 0.773	 5943.9	 0.388
 4518.7	 0.717	 5967.2	 0.367
 4534.6	 0.658	 5990.6	 0.347
 4550.6	 0.598	 6014.0	 0.328
 4566.6	 0.538	 6037.3	 0.308
 4582.6	 0.479	 6060.7	 0.289
 4598.6	 0.423	 6084.1	 0.271
 4614.6	 0.370	 6107.5	 0.254
 4630.6	 0.322	 6130.8	 0.239
 4646.6	 0.280	 6154.2	 0.224
 4662.6	 0.243	 6177.6	 0.210
 4678.5	 0.211	 6201.0	 0.196
 4694.5	 0.184	 6224.3	 0.184
 4710.5	 0.162	 6247.7	 0.171
 4726.5	 0.143	 6271.1	 0.160
 4742.5	 0.127	 6294.5	 0.149
 4758.5	 0.115	 6317.8	 0.140
 4774.5	 0.105	 6341.2	 0.131
 4790.5	 0.096	 6364.6	 0.122
 4806.5	 0.089	 6388.0	 0.115
 4822.4	 0.082	 6411.3	 0.107
 4838.4	 0.076	 6434.7	 0.100
 4854.4	 0.070	 6458.1	 0.093
 4870.4	 0.063	 6481.5	 0.086
 4886.4	 0.057	 6504.8	 0.079
 4902.4	 0.050	 6528.2	 0.073
 4918.4	 0.044	 6551.6	 0.066
 4934.4	 0.037	 6575.0	 0.061
 4950.4	 0.031	 6598.3	 0.056
 4966.3	 0.025	 6621.7	 0.050
 4982.3	 0.019	 6645.1	 0.044
 4998.3	 0.014	 6668.4	 0.037
 5014.3	 0.010	 6691.8	 0.031
 5030.3	 0.006	 6715.2	 0.024
 5046.3	 0.003	 6738.6	 0.018
 5062.3	 0.002	 6761.9	 0.012
 5078.3	 0.001	 6785.3	 0.006
--------------------------------
Hipparcos
       Hp    	
 3460.5	 0.000
 3520.2	 0.024
 3579.8	 0.046
 3639.4	 0.069
 3699.0	 0.096
 3758.7	 0.130
 3818.3	 0.167
 3877.9	 0.205
 3937.5	 0.243
 3997.2	 0.285
 4056.8	 0.329
 4116.4	 0.376
 4176.0	 0.421
 4235.7	 0.468
 4295.3	 0.519
 4354.9	 0.575
 4414.5	 0.635
 4474.2	 0.696
 4533.8	 0.753
 4593.4	 0.805
 4653.0	 0.855
 4712.7	 0.901
 4772.3	 0.939
 4831.9	 0.967
 4891.5	 0.985
 4951.2	 0.995
 5010.8	 1.000
 5070.4	 0.998
 5130.0	 0.993
 5189.6	 0.985
 5249.3	 0.974
 5308.9	 0.960
 5368.5	 0.942
 5428.1	 0.922
 5487.8	 0.902
 5547.4	 0.881
 5607.0	 0.859
 5666.6	 0.836
 5726.3	 0.812
 5785.9	 0.788
 5845.5	 0.763
 5905.1	 0.739
 5964.8	 0.715
 6024.4	 0.690
 6084.0	 0.666
 6143.6	 0.642
 6203.3	 0.618
 6262.9	 0.594
 6322.5	 0.570
 6382.1	 0.547
 6441.8	 0.525
 6501.4	 0.503
 6561.0	 0.482
 6620.6	 0.461
 6680.3	 0.440
 6739.9	 0.420
 6799.5	 0.401
 6859.1	 0.381
 6918.7	 0.363
 6978.4	 0.344
 7038.0	 0.326
 7097.6	 0.308
 7157.2	 0.290
 7216.9	 0.273
 7276.5	 0.255
 7336.1	 0.239
 7395.7	 0.223
 7455.4	 0.207
 7515.0	 0.193
 7574.6	 0.179
 7634.2	 0.165
 7693.9	 0.152
 7753.5	 0.140
 7813.1	 0.129
 7872.7	 0.118
 7932.4	 0.109
 7992.0	 0.099
 8051.6	 0.091
 8111.2	 0.083
 8170.9	 0.076
 8230.5	 0.069
 8290.1	 0.062
 8349.7	 0.055
 8409.4	 0.048
 8469.0	 0.042
 8528.6	 0.036
 8588.2	 0.031
 8647.8	 0.027
 8707.5	 0.023
 8767.1	 0.020
 8826.7	 0.017
 8886.3	 0.014
 8946.0	 0.012
 9005.6	 0.010
 9065.2	 0.008
 9124.8	 0.006
 9184.5	 0.004
 9244.1	 0.002
 9303.7	 0.001
--------------------------------

